Lining up a Positive Semi-Definite Six-Point Bootstrap

In this work we initiate a positive semi-definite numerical bootstrap program for multi-point correlators. Considering six-point functions of operators on a line we reformulate the crossing symmetry equation for a pair of comb-channel expansions as a semi-definite programming problem. We provide two alternative formulations of this problem. At least one of them turns out to be amenable to numerical implementation. Through a combination of analytical and numerical techniques we obtain rigorous bounds on CFT data in the triple-twist channel for several examples.

==> gap_maximisation_without_identity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    105557,       2265]
NotebookOptionsPosition[    102697,       2209]
NotebookOutlinePosition[    103171,       2227]
CellTagsIndexPosition[    103128,       2224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Descendant Space Functionals General Gap", "Title",
 CellChangeTimes->{{3.898261164847272*^9, 3.898261184285778*^9}, {
  3.900573657111288*^9, 3.900573660798112*^9}, {3.901694788402131*^9, 
  3.901694789585445*^9}},ExpressionUUID->"7c253369-60bb-48a8-8111-\
89a211b4f7d1"],

Cell[CellGroupData[{

Cell["1. Parameters", "Chapter",
 CellChangeTimes->{{3.8983054767350817`*^9, 
  3.898305494478125*^9}},ExpressionUUID->"1f76b2ea-c84f-4d9e-938e-\
b1fe5f0328f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Highest", " ", "derivative", " ", "order", " ", "to", " ", "be", " ", 
    "considered"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Nfunc", "=", "25"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Number", " ", "of", " ", "functionals", " ", "to", " ", "be", " ", 
    "considered"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", " ", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Dimension", " ", "of", " ", "external", " ", "operator"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gap", "=", 
    RowBox[{"193", "/", "100"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Gap", " ", "to", " ", "be", " ", "excluded"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTrunc", "=", "150"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Size", " ", "of", " ", "the", " ", "truncated", " ", "descendant", " ", 
    "space", " ", "matrices"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h2ran", " ", "=", " ", 
    RowBox[{"Sort", "[", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"{", 
       RowBox[{"gap", ",", "1", ",", 
        RowBox[{"19", "/", "10"}], ",", 
        RowBox[{"195", "/", "100"}], ",", 
        RowBox[{"199", "/", "100"}], ",", "2", ",", 
        RowBox[{"21", "/", "10"}], ",", "3", ",", "4", ",", "5", ",", "6", 
        ",", 
        RowBox[{"645", "/", "100"}], ",", 
        RowBox[{"65", "/", "10"}], ",", "7", ",", 
        RowBox[{"725", "/", "100"}], ",", 
        RowBox[{"15", "/", "2"}], ",", 
        RowBox[{"775", "/", "100"}], ",", "8", ",", 
        RowBox[{"825", "/", "100"}], ",", 
        RowBox[{"85", "/", "10"}], ",", 
        RowBox[{"875", "/", "100"}], ",", "9", ",", 
        RowBox[{"925", "/", "100"}], ",", 
        RowBox[{"19", "/", "2"}], ",", "10", ",", "11", ",", "12", ",", "15", 
        ",", "20", ",", "30", ",", "40", ",", "50", ",", "60", ",", "70", ",",
         "80", ",", "90", ",", "100", ",", "150", ",", "200", ",", "300", ",",
         "400", ",", "500", ",", 
        SuperscriptBox["10", "3"], ",", 
        SuperscriptBox["10", "4"], ",", 
        SuperscriptBox["10", "5"]}], "}"}], "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Range", " ", "of", " ", "h2", " ", "values", " ", "to", " ", "be", " ", 
    "considered", " ", "for", " ", 
    RowBox[{"discretisation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sign", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Sign", " ", "of", " ", "the", " ", "non"}], "-", 
    RowBox[{
    "varied", " ", "part", " ", "of", " ", "the", " ", "functional"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PREC", "=", "128"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "precision", " ", "in", " ", "bits"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"WORKDIR", " ", "=", " ", 
  RowBox[{"NotebookDirectory", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "directory"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8983055805874653`*^9, 3.898305692792753*^9}, {
   3.89830817665285*^9, 3.898308271492771*^9}, {3.898308448788538*^9, 
   3.898308451964768*^9}, {3.8983084832275867`*^9, 3.898308490309004*^9}, 
   3.89830854344501*^9, {3.8983087159106007`*^9, 3.89830873885463*^9}, {
   3.89830903193758*^9, 3.898309045329582*^9}, {3.898309517350031*^9, 
   3.8983095187415447`*^9}, {3.8983096077739477`*^9, 3.898309660513372*^9}, {
   3.898309867213112*^9, 3.898309881856539*^9}, {3.898310139094583*^9, 
   3.8983101433865957`*^9}, {3.8983102255843773`*^9, 3.898310247243821*^9}, {
   3.898310283510964*^9, 3.898310375260221*^9}, {3.898310426125739*^9, 
   3.8983104261981583`*^9}, {3.898310495021701*^9, 3.898310495085101*^9}, 
   3.8983105748476257`*^9, 3.898310646311315*^9, 3.89831069478963*^9, 
   3.898310726494975*^9, {3.898310774983986*^9, 3.898310775127371*^9}, {
   3.89831087553815*^9, 3.898310886074218*^9}, {3.89831109055434*^9, 
   3.898311131739064*^9}, 3.8983115906822853`*^9, {3.898311626354341*^9, 
   3.898311626385408*^9}, 3.898312204691703*^9, {3.898314480157456*^9, 
   3.898314508700666*^9}, {3.89831495652535*^9, 3.8983149566403008`*^9}, {
   3.898314987586844*^9, 3.898314987697215*^9}, {3.898315109917778*^9, 
   3.89831511031348*^9}, {3.8983155732852163`*^9, 3.898315580652998*^9}, 
   3.8983156185559464`*^9, {3.89831566939122*^9, 3.898315672324959*^9}, 
   3.898315716352784*^9, {3.898316357987156*^9, 3.8983163580379953`*^9}, {
   3.898316671071948*^9, 3.898316674216177*^9}, {3.89831695887125*^9, 
   3.8983169717265*^9}, {3.8983172272057056`*^9, 3.898317258588415*^9}, {
   3.898317694136683*^9, 3.8983177003099127`*^9}, 3.898318012434341*^9, {
   3.8983181954237957`*^9, 3.898318198305705*^9}, {3.89831824550998*^9, 
   3.898318245789818*^9}, {3.898318694570705*^9, 3.898318779710269*^9}, {
   3.898318875170177*^9, 3.898318882094277*^9}, {3.8983190532807693`*^9, 
   3.89831909535091*^9}, {3.900393065934115*^9, 3.900393073937801*^9}, 
   3.900393174494419*^9, {3.900393450840683*^9, 3.900393453351493*^9}, 
   3.9003936237008333`*^9, 3.900393835558296*^9, {3.900394036880163*^9, 
   3.900394046423245*^9}, {3.900394535376976*^9, 3.900394562231278*^9}, {
   3.900397449021325*^9, 3.9003974867111807`*^9}, {3.90039762267015*^9, 
   3.900397623051976*^9}, {3.900397722630056*^9, 3.900397746452722*^9}, {
   3.9003980312081203`*^9, 3.900398041526513*^9}, 3.900402245880673*^9, {
   3.900402527028442*^9, 3.900402529907227*^9}, {3.900402579339621*^9, 
   3.900402586299345*^9}, {3.9004026221646147`*^9, 3.900402626163776*^9}, 
   3.900403017241398*^9, 3.900403061926959*^9, {3.90040326435483*^9, 
   3.900403266703095*^9}, {3.900403384953998*^9, 3.900403389143776*^9}, {
   3.900403533306677*^9, 3.900403537643786*^9}, {3.900559994829587*^9, 
   3.900559997669654*^9}, {3.900560059806944*^9, 3.900560062357896*^9}, {
   3.900560265098178*^9, 3.900560283663837*^9}, {3.900560808741626*^9, 
   3.9005608107953577`*^9}, 3.900560862135559*^9, {3.90056096034439*^9, 
   3.900560966452321*^9}, 3.9005736729274397`*^9, 3.900587123837617*^9, {
   3.9005872076571074`*^9, 3.900587209333515*^9}, {3.900587288368437*^9, 
   3.900587288589191*^9}, {3.900587646313354*^9, 3.900587654072898*^9}, {
   3.900587736923129*^9, 3.900587740800556*^9}, 3.900587825051021*^9, {
   3.9006460141420383`*^9, 3.9006460320803547`*^9}, {3.900646149071289*^9, 
   3.900646149323559*^9}, 3.900646209888015*^9, 3.900646272864393*^9, {
   3.9006464766574583`*^9, 3.9006464802482443`*^9}, {3.900646569329789*^9, 
   3.900646572065131*^9}, {3.900646634595084*^9, 3.900646636724277*^9}, {
   3.900646792858549*^9, 3.900646846234568*^9}, {3.900646879195147*^9, 
   3.9006468838744383`*^9}, {3.900646990292592*^9, 3.900647052276013*^9}, {
   3.900647291695072*^9, 3.900647317652829*^9}, 3.9006474178158283`*^9, {
   3.900647492632443*^9, 3.900647493416091*^9}, 3.900647645641275*^9, {
   3.9006477404177856`*^9, 3.900647741551458*^9}, {3.900647989971504*^9, 
   3.90064799785321*^9}, {3.900648197252112*^9, 3.900648205482519*^9}, {
   3.9006489998579187`*^9, 3.9006490058230963`*^9}, {3.9006492873872232`*^9, 
   3.900649322034087*^9}, {3.900649433867086*^9, 3.9006494683752337`*^9}, 
   3.900649621621559*^9, {3.900651087293377*^9, 3.900651088138906*^9}, 
   3.900651384174686*^9, {3.900659766230772*^9, 3.9006597665824633`*^9}, {
   3.900659801958963*^9, 3.900659802308476*^9}, {3.9006603678988037`*^9, 
   3.9006604173439837`*^9}, {3.900660475451523*^9, 3.900660504559224*^9}, {
   3.900660575003695*^9, 3.900660575497856*^9}, {3.900660754565393*^9, 
   3.900660754894575*^9}, {3.900661037584092*^9, 3.9006610379322023`*^9}, {
   3.9006612000468187`*^9, 3.9006612149092083`*^9}, {3.900661320794121*^9, 
   3.900661324146882*^9}, {3.9006613833296547`*^9, 3.900661385046814*^9}, 
   3.900661566698564*^9, {3.9006617524185877`*^9, 3.900661752774671*^9}, {
   3.900661831723349*^9, 3.900661833383767*^9}, {3.900661887236657*^9, 
   3.90066188827602*^9}, {3.9006620295091963`*^9, 3.900662036385056*^9}, {
   3.90066233163811*^9, 3.9006623553480597`*^9}, {3.90066276978588*^9, 
   3.900662799103428*^9}, 3.900662838952284*^9, {3.9006628857215853`*^9, 
   3.900662890022998*^9}, {3.900663831485592*^9, 3.9006638322161303`*^9}, {
   3.9006640733359413`*^9, 3.900664090494364*^9}, 3.900664158254313*^9, {
   3.9006644554499903`*^9, 3.900664455795409*^9}, {3.9006647168353243`*^9, 
   3.900664721505829*^9}, {3.900664896774003*^9, 3.900664897109806*^9}, {
   3.900665174206575*^9, 3.900665185619947*^9}, 3.900665276483115*^9, 
   3.9006653399918613`*^9, {3.900665436647373*^9, 3.900665439770421*^9}, {
   3.900665664425111*^9, 3.900665693893985*^9}, 3.9006659037142973`*^9, {
   3.900666021225811*^9, 3.900666023298046*^9}, {3.900666163092164*^9, 
   3.900666171225054*^9}, {3.900669134677238*^9, 3.90066917016225*^9}, 
   3.900669304623588*^9, 3.900669392264153*^9, {3.900669739938191*^9, 
   3.900669746664727*^9}, {3.9006700278166733`*^9, 3.9006700531551847`*^9}, {
   3.9006733921008263`*^9, 3.900673398813654*^9}, {3.900673446599369*^9, 
   3.900673451870125*^9}, 3.900673586185658*^9, {3.90067389595151*^9, 
   3.900673898086815*^9}, 3.900676937543779*^9, {3.900677596952757*^9, 
   3.900677597297749*^9}, {3.900677657169264*^9, 3.900677657922398*^9}, 
   3.900677780850729*^9, {3.900678544320256*^9, 3.9006785497502623`*^9}, 
   3.900678706088901*^9, 3.9006789390740347`*^9, {3.900679005393999*^9, 
   3.900679005756279*^9}, {3.900679066442107*^9, 3.9006790776098433`*^9}, 
   3.9006791246595993`*^9, {3.9006792257484407`*^9, 3.900679226118635*^9}, 
   3.9006792581963463`*^9, {3.900679353028553*^9, 3.900679354043366*^9}, {
   3.900679495838182*^9, 3.900679512373055*^9}, 3.9006795764888563`*^9, 
   3.9006796454656143`*^9, {3.900679719505404*^9, 3.9006797198567553`*^9}, {
   3.900679823953475*^9, 3.9006798279182777`*^9}, {3.900733009980321*^9, 
   3.900733010327557*^9}, {3.900733146885425*^9, 3.9007331472342987`*^9}, {
   3.9007332178365097`*^9, 3.900733238017886*^9}, {3.900733329981945*^9, 
   3.9007333311235332`*^9}, {3.900733429062706*^9, 3.9007334294148197`*^9}, {
   3.900733564207947*^9, 3.900733572566729*^9}, {3.900733782740913*^9, 
   3.900733788874096*^9}, {3.900734300075568*^9, 3.900734330273705*^9}, {
   3.9007344661905107`*^9, 3.900734469547083*^9}, {3.9007357153274918`*^9, 
   3.9007357257783813`*^9}, {3.900735885710994*^9, 3.9007358931690702`*^9}, {
   3.900735974976364*^9, 3.900735975374552*^9}, {3.900736097594541*^9, 
   3.90073610187471*^9}, {3.9007363333794127`*^9, 3.9007363609770727`*^9}, {
   3.900736591711514*^9, 3.90073659207183*^9}, {3.900736987138228*^9, 
   3.900737025830023*^9}, {3.900737681625436*^9, 3.900737682161024*^9}, {
   3.900737857323002*^9, 3.9007378575637093`*^9}, {3.900737904540103*^9, 
   3.900737909677301*^9}, {3.9007380913341837`*^9, 3.9007380915780973`*^9}, {
   3.900738405453898*^9, 3.900738416261383*^9}, {3.900746762058601*^9, 
   3.900746762348996*^9}, 3.900747138580533*^9, {3.9007475530731983`*^9, 
   3.9007475538359423`*^9}, 3.900748172410061*^9, 3.900748671909235*^9, {
   3.900749483130814*^9, 3.9007494950759907`*^9}, {3.900749633997838*^9, 
   3.90074966812087*^9}, 3.90074975864751*^9, 3.9007505832053213`*^9, {
   3.900750678677557*^9, 3.900750678889084*^9}, 3.9007512579309473`*^9, 
   3.900752030574218*^9, {3.900988102443069*^9, 3.900988107103194*^9}, {
   3.900988195616938*^9, 3.900988196398741*^9}, 3.900990062333275*^9, 
   3.900992908144313*^9, 3.9009939315277576`*^9, 3.900994739164791*^9, {
   3.900994911091393*^9, 3.900994911375489*^9}, 3.9009968056227207`*^9, {
   3.90099897790018*^9, 3.9009989781189547`*^9}, {3.9010029368704567`*^9, 
   3.901002950386135*^9}, 3.901003380123742*^9, {3.901011609690201*^9, 
   3.901011617023343*^9}, {3.901013047310734*^9, 3.901013060249062*^9}, {
   3.901013262192678*^9, 3.901013262722898*^9}, {3.9010134340993223`*^9, 
   3.901013455845265*^9}, {3.901013775532798*^9, 3.9010137756238413`*^9}, 
   3.90101629801718*^9, 3.901016348959758*^9, {3.901016514027443*^9, 
   3.901016518021626*^9}, 3.90101660736446*^9, {3.901016720756729*^9, 
   3.901016733846539*^9}, 3.901016781045329*^9, {3.901016853261413*^9, 
   3.901016883525025*^9}, {3.901017051711603*^9, 3.9010170736064577`*^9}, {
   3.901017555827114*^9, 3.901017556064242*^9}, {3.901017603768887*^9, 
   3.901017634741342*^9}, {3.901017689013053*^9, 3.901017692484405*^9}, {
   3.901018072782879*^9, 3.901018075953389*^9}, 3.901018455768409*^9, {
   3.901018764652767*^9, 3.90101878918705*^9}, {3.9010192366339273`*^9, 
   3.901019238432685*^9}, {3.901019275273213*^9, 3.9010192779924793`*^9}, 
   3.90102075634134*^9, {3.901020803605495*^9, 3.901020809356489*^9}, 
   3.901020919073071*^9, {3.901021008591898*^9, 3.901021008826086*^9}, {
   3.901021101983509*^9, 3.9010211053265657`*^9}, {3.9010211731209517`*^9, 
   3.901021173356282*^9}, {3.9010213647954617`*^9, 3.9010213650291233`*^9}, {
   3.9010214824672194`*^9, 3.90102148430437*^9}, {3.901021611327443*^9, 
   3.9010216234586554`*^9}, 3.90102169822827*^9, {3.9010218355640087`*^9, 
   3.901021851141555*^9}, {3.901070142989394*^9, 3.9010701582782*^9}, 
   3.90107022998129*^9, 3.9010704112075167`*^9, {3.901070473015889*^9, 
   3.9010704854253683`*^9}, {3.9010705694634647`*^9, 3.901070584645628*^9}, {
   3.901070663368409*^9, 3.90107066985775*^9}, {3.901070786121608*^9, 
   3.901070792310367*^9}, {3.9010708504902153`*^9, 3.901070857585306*^9}, {
   3.9010709249575233`*^9, 3.9010709251920652`*^9}, {3.901070983987002*^9, 
   3.901070986693035*^9}, {3.9010710966363277`*^9, 3.901071122475142*^9}, {
   3.901071197844625*^9, 3.9010712073071823`*^9}, 3.901071343446262*^9, {
   3.9010718416177197`*^9, 3.901071842235797*^9}, {3.9010718917283697`*^9, 
   3.901071892190795*^9}, {3.901072007090889*^9, 3.901072010612961*^9}, {
   3.9010720780358973`*^9, 3.901072081105588*^9}, {3.90107237026256*^9, 
   3.901072394580964*^9}, {3.901072705926271*^9, 3.9010727081663933`*^9}, {
   3.9010727820970697`*^9, 3.901072783231956*^9}, {3.901080707858943*^9, 
   3.901080733871368*^9}, {3.901080949181675*^9, 3.901080951772533*^9}, {
   3.901081726809194*^9, 3.901081743923572*^9}, 3.901082426904668*^9, {
   3.901082622138617*^9, 3.901082622391062*^9}, {3.901082703060103*^9, 
   3.901082704843747*^9}, {3.9010829229719553`*^9, 3.901082935764103*^9}, {
   3.9010830061013823`*^9, 3.9010830133403378`*^9}, {3.90108317839844*^9, 
   3.90108317863802*^9}, {3.901083252935314*^9, 3.901083253179838*^9}, {
   3.90108331257592*^9, 3.901083313367197*^9}, {3.901083392673814*^9, 
   3.90108339458083*^9}, {3.901083533849224*^9, 3.901083534095509*^9}, {
   3.901083687858571*^9, 3.9010836994428387`*^9}, {3.901083818843967*^9, 
   3.901083820998169*^9}, {3.9010840419444036`*^9, 3.901084042183489*^9}, {
   3.901084249190919*^9, 3.9010842496851997`*^9}, {3.9010844076349897`*^9, 
   3.901084414337287*^9}, {3.9010845693698997`*^9, 3.901084577019553*^9}, {
   3.901084729771587*^9, 3.901084734549898*^9}, {3.9010851734992332`*^9, 
   3.901085212559764*^9}, {3.9010855067593727`*^9, 3.901085509688734*^9}, {
   3.901090364206609*^9, 3.901090370822501*^9}, {3.901090905085164*^9, 
   3.9010909098308783`*^9}, {3.901091622489526*^9, 3.90109162358433*^9}, {
   3.901092849700877*^9, 3.901092870636003*^9}, {3.901094644632962*^9, 
   3.9010946475796757`*^9}, 3.9010950655404873`*^9, {3.901095972146347*^9, 
   3.901096006410446*^9}, {3.901097331260119*^9, 3.901097342284453*^9}, {
   3.901097523070245*^9, 3.901097527228635*^9}, 3.9010978623609457`*^9, 
   3.9011623853263073`*^9, {3.901162595862125*^9, 3.9011625991589813`*^9}, {
   3.901162727918961*^9, 3.9011627304452953`*^9}, {3.901163101867742*^9, 
   3.90116310918608*^9}, 3.901163781222027*^9, {3.901164116393057*^9, 
   3.901164125859836*^9}, {3.90116477491053*^9, 3.901164794669702*^9}, 
   3.901166661469927*^9, 3.901166904025682*^9, {3.9011672547211437`*^9, 
   3.9011672596579657`*^9}, {3.901170104929768*^9, 3.901170131618759*^9}, {
   3.90118943772641*^9, 3.901189455685052*^9}, {3.90119058698039*^9, 
   3.901190592137557*^9}, {3.9011906685021544`*^9, 3.9011906696931753`*^9}, {
   3.901190959072734*^9, 3.901190967494791*^9}, 3.901191236315481*^9, {
   3.901191442692992*^9, 3.901191445486166*^9}, {3.9012463167811203`*^9, 
   3.901246329514039*^9}, {3.901246428382677*^9, 3.901246432589067*^9}, {
   3.901246605199892*^9, 3.901246607667568*^9}, {3.9012471147397747`*^9, 
   3.901247114974959*^9}, {3.901247342485619*^9, 3.901247342715127*^9}, {
   3.901248795893321*^9, 3.901248798468748*^9}, {3.9012512399486103`*^9, 
   3.901251264104267*^9}, {3.9012524762692003`*^9, 3.901252483405777*^9}, {
   3.901253190599887*^9, 3.901253208105825*^9}, {3.9012536173311367`*^9, 
   3.9012536177787647`*^9}, 3.9012537192274933`*^9, 3.901253835524871*^9, 
   3.901253960501841*^9, 3.9012540620148497`*^9, {3.901254182717004*^9, 
   3.901254182944426*^9}, 3.901254382409862*^9, {3.901255171335445*^9, 
   3.901255183989702*^9}, {3.901255801123838*^9, 3.901255803170841*^9}, {
   3.9012563077112513`*^9, 3.9012563183496304`*^9}, {3.901258473403014*^9, 
   3.901258482744499*^9}, {3.901262550262631*^9, 3.90126255172532*^9}, 
   3.9012668256189337`*^9, {3.901266891217935*^9, 3.9012668937835283`*^9}, {
   3.9012673142548847`*^9, 3.901267320105359*^9}, {3.901268282260996*^9, 
   3.9012682934439707`*^9}, {3.9012753069886427`*^9, 3.901275307275189*^9}, 
   3.901275677962928*^9, {3.9012759433548803`*^9, 3.901275956067362*^9}, {
   3.901276314228773*^9, 3.901276339122795*^9}, {3.901276452717572*^9, 
   3.9012764529613867`*^9}, 3.9012765318909616`*^9, 3.901276606607402*^9, 
   3.901276937816286*^9, {3.9012770154029303`*^9, 3.90127701852089*^9}, {
   3.901277372435605*^9, 3.90127737353047*^9}, {3.901277572365737*^9, 
   3.9012776482545967`*^9}, {3.9012785191063547`*^9, 3.901278587156781*^9}, {
   3.901278621508238*^9, 3.901278666354783*^9}, {3.901278792598757*^9, 
   3.901278810817356*^9}, 3.901278910973599*^9, {3.9012789911420717`*^9, 
   3.901279006861629*^9}, {3.901279259847715*^9, 3.9012792600891323`*^9}, 
   3.901279341277635*^9, 3.9012794133679037`*^9, {3.901279528313231*^9, 
   3.9012795285502653`*^9}, {3.9012795749545193`*^9, 3.901279575195216*^9}, {
   3.901279764580483*^9, 3.901279766874318*^9}, {3.901289647569207*^9, 
   3.90128964973107*^9}, {3.901336957147533*^9, 3.901336968258092*^9}, {
   3.901338408637018*^9, 3.9013384193329887`*^9}, 3.901684167378354*^9, {
   3.901689299045923*^9, 3.90168930002878*^9}, {3.90168996479489*^9, 
   3.901689965019507*^9}, 3.9016900152814417`*^9, {3.901690100185626*^9, 
   3.90169010321241*^9}, {3.901690170140788*^9, 3.901690170361907*^9}, {
   3.9016929260156813`*^9, 3.9016929262402887`*^9}, {3.901695389208373*^9, 
   3.901695435320293*^9}, {3.901695759100177*^9, 3.90169578076093*^9}, {
   3.901695835867916*^9, 3.9016958408858137`*^9}, {3.9016963029927797`*^9, 
   3.901696307499276*^9}, {3.9016963699948263`*^9, 3.901696371302207*^9}, {
   3.901698325167673*^9, 3.901698325877644*^9}, {3.9016985045153313`*^9, 
   3.901698506465756*^9}, {3.901698645642314*^9, 3.901698646865793*^9}, {
   3.901698747906659*^9, 3.9016987541458673`*^9}, {3.901699174309833*^9, 
   3.9016991879281397`*^9}, {3.9016995194029303`*^9, 3.901699526384158*^9}, {
   3.9017000982122726`*^9, 3.9017000994764957`*^9}, {3.9017001613093452`*^9, 
   3.901700161802765*^9}, {3.901704049129776*^9, 3.901704050610396*^9}, {
   3.9017662690464773`*^9, 3.901766270953548*^9}, 3.9017671302731028`*^9, {
   3.901767221437826*^9, 3.9017672279667187`*^9}, {3.9017673201029987`*^9, 
   3.901767333837172*^9}, 3.901767529704747*^9, 3.901767831482676*^9, {
   3.901768457087427*^9, 3.9017684594790697`*^9}, {3.9017688199707127`*^9, 
   3.901768829945696*^9}, 3.90177211681947*^9, {3.901776227491851*^9, 
   3.9017762734336033`*^9}, {3.901786169333234*^9, 3.9017861756768093`*^9}, {
   3.901797641104534*^9, 3.901797683496748*^9}, {3.901797768494926*^9, 
   3.9017977706576157`*^9}, {3.9017982160050373`*^9, 3.90179822989917*^9}, {
   3.901799317542335*^9, 3.901799320953685*^9}, {3.9018547272818537`*^9, 
   3.901854764553336*^9}, {3.9018549362111073`*^9, 3.901855016012395*^9}, {
   3.901855302469282*^9, 3.9018554973549223`*^9}, 3.9018555650325613`*^9, {
   3.90185566974483*^9, 3.9018556704467297`*^9}, 3.9018558508825293`*^9, 
   3.9018559303307123`*^9, {3.9018560581079473`*^9, 3.90185607048275*^9}, 
   3.9018561650599337`*^9, {3.901856343789299*^9, 3.901856344085821*^9}, {
   3.9018564189464817`*^9, 3.9018564533651943`*^9}, {3.901856508615027*^9, 
   3.901856508882565*^9}, {3.901856560382553*^9, 3.901856560645364*^9}, {
   3.901856615167264*^9, 3.901856615430874*^9}, 3.901856740767558*^9, 
   3.901856858736423*^9, 3.901856995739358*^9, {3.901857259515813*^9, 
   3.901857259779237*^9}, {3.9018573071480722`*^9, 3.901857322627132*^9}, {
   3.9018595271950617`*^9, 3.901859527429285*^9}, 3.901859622012268*^9, {
   3.901859698172143*^9, 3.901859701835351*^9}, {3.901859760196885*^9, 
   3.9018597604277143`*^9}, {3.901859805588482*^9, 3.901859805813714*^9}, 
   3.901859872279276*^9, {3.9018599408716383`*^9, 3.901859942949444*^9}, {
   3.901859999406456*^9, 3.9018600002528973`*^9}, 3.9018601221673594`*^9, 
   3.90186018859198*^9, {3.901860266464933*^9, 3.901860266693244*^9}, 
   3.901860327425086*^9, 3.901860393449306*^9, 3.9018604736101503`*^9, 
   3.901860549418281*^9, {3.901860758440477*^9, 3.901860760505247*^9}, {
   3.901860877621401*^9, 3.901860888052616*^9}, 3.901860968441243*^9, {
   3.901862066005986*^9, 3.901862094941799*^9}, 3.901862198478909*^9, 
   3.901862271735798*^9, 3.9018623151279583`*^9, 3.901862365408228*^9, 
   3.901862440760833*^9, {3.901862572850607*^9, 3.901862574468336*^9}, 
   3.901862752915353*^9, {3.901862802036848*^9, 3.901862808835258*^9}, 
   3.901862900483869*^9, 3.901863004308745*^9, 3.9018630660373707`*^9, 
   3.90186313219735*^9, 3.901863200206183*^9, 3.901863288967285*^9, 
   3.901863350230797*^9, {3.901870329323288*^9, 3.9018703400518007`*^9}, {
   3.9018703905068607`*^9, 3.901870400775956*^9}, 3.9018705287483273`*^9, {
   3.901870588828719*^9, 3.901870589164266*^9}, {3.9018706421652946`*^9, 
   3.901870642394993*^9}, {3.901870692957333*^9, 3.901870693187819*^9}, {
   3.9018707473284407`*^9, 3.90187074758971*^9}, {3.9018708085505123`*^9, 
   3.901870808780807*^9}, {3.901871605676249*^9, 3.901871608975037*^9}, {
   3.9018722038330107`*^9, 3.901872204317162*^9}, {3.901873305132169*^9, 
   3.901873309222892*^9}, {3.902205534973112*^9, 3.902205538963805*^9}, {
   3.902205634656324*^9, 3.902205660697304*^9}, {3.902289257379985*^9, 
   3.9022892693709373`*^9}, {3.9022894529087276`*^9, 3.902289470738296*^9}, {
   3.9022895120701647`*^9, 3.9022895292372913`*^9}, {3.90228989196922*^9, 
   3.902289900799762*^9}, {3.902289933873659*^9, 3.9022899408631887`*^9}, {
   3.9022899886110992`*^9, 3.902289997943767*^9}, {3.902291761607094*^9, 
   3.902291779449741*^9}, {3.902302349315696*^9, 3.9023023495483923`*^9}, {
   3.902302384505107*^9, 3.9023023909627237`*^9}, 3.90412545392276*^9, {
   3.904637223973119*^9, 3.9046372275411654`*^9}, {3.904643810728632*^9, 
   3.90464384598265*^9}, {3.904644630064499*^9, 3.904644631348426*^9}, {
   3.904822350822959*^9, 3.9048223510819683`*^9}, {3.904885613084305*^9, 
   3.904885659259405*^9}, {3.904963345113019*^9, 3.9049633454530163`*^9}, {
   3.904964384902637*^9, 3.904964385154594*^9}, {3.904964640104683*^9, 
   3.9049646403527317`*^9}, {3.904965815984613*^9, 3.9049658172142076`*^9}, {
   3.905226719976301*^9, 3.905226720228447*^9}, {3.905247761369905*^9, 
   3.905247767985343*^9}, {3.905248608308714*^9, 3.905248617604786*^9}, {
   3.9052499778628807`*^9, 3.9052499883106537`*^9}, {3.905412461838636*^9, 
   3.905412465560494*^9}, {3.9054870320279713`*^9, 3.9054872779438133`*^9}, {
   3.905501245836259*^9, 3.905501251436051*^9}, {3.905573063584454*^9, 
   3.905573078991681*^9}, 3.9055731218690567`*^9, {3.9055731886702623`*^9, 
   3.905573204551848*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fc2623e7-7a9a-44ff-8e62-f0bc619aa4a6"],

Cell[BoxData["\<\"/home/sharris/Desktop/\"\>"], "Output",
 CellChangeTimes->{{3.905487291195034*^9, 3.905487301198202*^9}, 
   3.905487595888681*^9, 3.905500994098343*^9, 3.9055026579950867`*^9, 
   3.9055030665565243`*^9, 3.9055035404638777`*^9, 3.905503631901915*^9, 
   3.905509450703421*^9, {3.90557313886336*^9, 3.9055731648601713`*^9}, 
   3.9055860565701942`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0285d82b-57b2-41a2-9fc4-49dca068b95a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DIGPREC", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"PREC", "/", 
      RowBox[{"Log2", "[", "10", "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "precision", " ", "in", " ", "digits"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "WORKDIR", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "[", "1", "]"}], "=", "2"}], ";", 
   RowBox[{
    RowBox[{"Nf", "[", "2", "]"}], "=", "4"}], ";", 
   RowBox[{
    RowBox[{"Nf", "[", "3", "]"}], "=", "9"}], ";", 
   RowBox[{
    RowBox[{"Nf", "[", "4", "]"}], "=", "15"}], ";", 
   RowBox[{
    RowBox[{"Nf", "[", "5", "]"}], "=", "25"}], ";", 
   RowBox[{
    RowBox[{"Nf", "[", "6", "]"}], "=", "36"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Number", " ", "of", " ", "derivative", " ", "functinoals", " ", "for", 
    " ", "some", " ", "low", " ", "values", " ", "of", " ", 
    "\[CapitalLambda]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.905487245210783*^9, 3.905487255692108*^9}, {
  3.905487296355761*^9, 3.9054873494896917`*^9}, {3.905489644252839*^9, 
  3.905489696556787*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"05eca839-66f3-440c-be0b-7447dce182fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Generate independent derivatives.", "Chapter",
 CellChangeTimes->{{3.8916610942088346`*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, 
   3.898232867873661*^9, 
   3.898305482868353*^9},ExpressionUUID->"c39725a0-87b8-448d-9407-\
c378d61ab530"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Crossvecs", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "F", ",", "Repl", ",", "Mat", ",", 
        "Matrmirr", ",", "Reduced", ",", "Gvec", ",", "x", ",", "M"}], "}"}], 
      ",", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "Compute", " ", "derivatives", " ", "of", " ", "the", " ", 
        "symmetrised", " ", "crossing", " ", "vector"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]1", ",", "\[Chi]2", ",", "\[Chi]3"}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]3", ",", "\[Chi]2", ",", "\[Chi]1"}], 
                    "]"}]}], ")"}], "/", "2"}], "-", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", " ", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]1", "2"], " ", "\[Chi]2", " ", 
                    "\[Chi]3"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], ")"}], "2"]], 
                    ")"}], "h"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"\[Chi]2", ",", "\[Chi]3", ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]]}], 
                    "]"}], "+", 
                    RowBox[{"G", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2", "+", 
                    "\[Chi]3", "-", 
                    RowBox[{"\[Chi]1", " ", "\[Chi]3"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]1", "+", "\[Chi]2"}]], 
                    ",", "\[Chi]3", ",", "\[Chi]2"}], "]"}]}], ")"}], "/", 
                    "2"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Chi]1", ",", "i"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Chi]2", ",", "j"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Chi]3", ",", "k"}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Chi]1", "->", 
               RowBox[{"1", "/", "3"}]}], ",", 
              RowBox[{"\[Chi]2", "->", 
               RowBox[{"1", "/", "3"}]}], ",", 
              RowBox[{"\[Chi]3", "->", 
               RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Unit", " ", "vector", " ", "that", " ", "will", " ", "correspond", 
         " ", "to", " ", "derivative", " ", 
         RowBox[{
          SuperscriptBox["G", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"i", ",", "j", ",", "k"}], ")"}],
            Derivative],
           MultilineFunction->None], "["}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", " ", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalLambda]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalLambda]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[CapitalLambda]"}], ")"}]}]}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"x", "=", 
           RowBox[{"i", "+", "j", "+", "k"}]}], ";", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               FractionBox["x", "6"], "  ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "x"}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"j", "+", "k"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "+", "k"}], ")"}]}], "+", "k", "+", 
              "1"}], "]"}], "]"}], "=", "1"}], ";", "M"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Rule", " ", "to", " ", "replace", " ", "all", " ", "derivatives", 
         " ", "by", " ", 
         RowBox[{"vectors", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Repl", " ", "=", " ", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"a", ",", 
                    RowBox[{"c", "-", "b"}], ",", 
                    RowBox[{"\[CapitalLambda]", "-", "c"}]}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  FractionBox["1", "3"], ",", 
                  FractionBox["1", "3"], ",", 
                  FractionBox["1", "3"]}], "]"}], "->", 
                RowBox[{"V", "[", 
                 RowBox[{"a", ",", 
                  RowBox[{"c", "-", "b"}], ",", 
                  RowBox[{"\[CapitalLambda]", "-", "c"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "0", ",", "b"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Matrix", " ", "whose", " ", "rows", " ", "represent", " ", "the", 
         " ", "different", " ", "derivatives", " ", "of", " ", "F"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Mat", "=", " ", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{"c", "-", "a"}], ",", 
                  RowBox[{"a", "-", "b"}], ",", "b"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "0", ",", "a"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", "1", ",", "\[CapitalLambda]"}], "}"}]}], "]"}],
           "]"}], "/.", "Repl"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reverse", " ", "the", " ", "matrix", " ", "such", " ", "that", " ", 
         "mathematica", " ", "will", " ", "construct", " ", "functionals", 
         " ", "with", " ", "minimal", " ", "numbers", " ", "of", " ", 
         "derivatives"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Matrmirr", " ", "=", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "//", "Reverse"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Mat", "]"}]}], "}"}]}], "]"}], "//", 
         "Reverse"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "all", " ", "redundant", " ", "derivatives", " ", 
         "via", " ", "Gauss", " ", "elimination"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Reduced", " ", "=", " ", 
        RowBox[{"RowReduce", "[", "Matrmirr", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Compute", " ", "a", " ", "vector", " ", "whose", " ", "product", " ",
          "with", " ", "the", " ", "rows", " ", "of", " ", "Matrmirr", " ", 
         "will", " ", "give", " ", "back", " ", "the", " ", "derivatives", 
         " ", "of", " ", "F", " ", "as", " ", "linear", " ", "combinations", 
         " ", "of", " ", "G", " ", "derivatives"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Gvec", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{
               RowBox[{"Repl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"a_", ",", "b_", ",", "c_"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"], ",", 
                 FractionBox["1", "3"]}], "]"}], "->", 
               RowBox[{"G", "[", 
                RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "/.", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"], ",", 
               FractionBox["1", "3"]}], "]"}], "->", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Repl", "]"}]}], "}"}]}], "]"}], "//", 
         "Reverse"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Output", " ", "maximal", " ", "system", " ", "of", " ", "linearly", 
         " ", "independent", " ", "derivatives", " ", "of", " ", "F", " ", 
         "up", " ", "to", " ", "n"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"-", " ", "sign"}], " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Reduced", ".", "Gvec"}], ",", "0"}], "]"}], "]"}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8916612387955723`*^9, 3.891661250885804*^9}, {
   3.8916618940999117`*^9, 3.891661894158279*^9}, {3.891663196758491*^9, 
   3.891663197293847*^9}, {3.891663233897431*^9, 3.8916632339111433`*^9}, {
   3.891663355556653*^9, 3.891663357151991*^9}, {3.8916635375052223`*^9, 
   3.891663554778129*^9}, {3.8916645870211897`*^9, 3.891664587024485*^9}, {
   3.891665287622011*^9, 3.891665287683473*^9}, {3.891665388939928*^9, 
   3.891665388986619*^9}, {3.891666105832473*^9, 3.8916661058715963`*^9}, {
   3.8916668504752207`*^9, 3.8916668505342493`*^9}, {3.89167251718937*^9, 
   3.891672517245541*^9}, {3.8916727744933567`*^9, 3.891672774540226*^9}, {
   3.8916728698776007`*^9, 3.891672913504095*^9}, {3.8916744334431067`*^9, 
   3.8916744334797173`*^9}, {3.8925541538909817`*^9, 3.892554154922289*^9}, {
   3.892557699545603*^9, 3.892557702816453*^9}, {3.892558199157148*^9, 
   3.8925582040037823`*^9}, 3.892558360536615*^9, {3.89255850463525*^9, 
   3.892558533250696*^9}, {3.892643428542611*^9, 3.892643469552602*^9}, {
   3.892643602166649*^9, 3.8926436053965673`*^9}, 3.892694819757728*^9, 
   3.893735817560618*^9, {3.893735867156781*^9, 3.8937358709904757`*^9}, {
   3.893843782413773*^9, 3.893843815270247*^9}, {3.893903423498208*^9, 
   3.89390348990592*^9}, {3.893903541772698*^9, 3.893903626034783*^9}, {
   3.894599829939996*^9, 3.8945998347698793`*^9}, {3.895114990478984*^9, 
   3.895114995886238*^9}, {3.898241423877253*^9, 3.89824144940126*^9}, {
   3.898305552434587*^9, 3.8983055752342567`*^9}, {3.898306053770702*^9, 
   3.898306105914288*^9}, {3.898306706815241*^9, 3.898306706929614*^9}, {
   3.8983084322297783`*^9, 3.8983084459427137`*^9}, {3.898309564096663*^9, 
   3.8983095645307693`*^9}, {3.9006614464801607`*^9, 
   3.9006614584163437`*^9}, {3.905487365040863*^9, 3.905487402247321*^9}, {
   3.90548744772783*^9, 3.905487578131844*^9}, {3.905487614388627*^9, 
   3.905487628710085*^9}, 3.905573213137515*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"8b804be3-7dfa-4808-9022-aa7f1d2dd050"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Rewrite Functionals as Inner Products", "Chapter",
 CellChangeTimes->{{3.8916610942088346`*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, {
   3.898232867873661*^9, 3.898232893015854*^9}, {3.8982329293040857`*^9, 
   3.898232945272368*^9}, 
   3.898305483663033*^9},ExpressionUUID->"7c00ec90-e17b-46b1-bc10-\
99a5e5f78636"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "GF", ",", "F", ",", "PochRule", ",", "gamRule", ",", "x", ",", "y"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "transform", " ", "the", " ", "partial", " ", "derivatives", 
     " ", 
     RowBox[{"w", ".", "r", ".", "t"}], " ", 
     SubscriptBox["\[Chi]", "1"], " ", "and", " ", 
     SubscriptBox["\[Chi]", "3"], " ", "acting", " ", "on", " ", "the", " ", 
     "block", " ", "into", " ", "Euler", " ", "operators", " ", "by", " ", 
     "using", " ", "Stirling", " ", 
     RowBox[{"numbers", ".", " ", 
      RowBox[{"F", "[", 
       RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], " ", "is", " ", 
     SubscriptBox["F", "n"], 
     RowBox[{"(", "x", ")"}], " ", "with", " ", "k", " ", "powers", " ", "of",
      " ", "the", " ", "Euler", " ", "operator", " ", "acting", " ", "on", 
     " ", 
     RowBox[{"it", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GF", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StirlingS1", "[", 
            RowBox[{"a", ",", "k"}], "]"}], 
           RowBox[{"F", "[", 
            RowBox[{"n", ",", "k", ",", "x"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "a"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StirlingS1", "[", 
            RowBox[{"c", ",", "k"}], "]"}], 
           RowBox[{"F", "[", 
            RowBox[{"n", ",", "k", ",", "y"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "c"}], "}"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"n", "-", "a", "-", "b", "-", "c"}]], 
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", " ", "h2"}], ",", "n"}], "]"}]}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "n"}], "-", "h2"}], ",", "b"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "b"]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "It", " ", "is", " ", "convenient", " ", "to", " ", "input", " ", "the",
        " ", "change", " ", "of", " ", "normalisation", " ", "of", " ", "the",
        " ", "descendant", " ", "space", " ", "matrices", " ", "through", " ",
        "the", " ", "factor", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["3", "n"], 
         RowBox[{"n", "!"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", " ", "h2"}], ",", "n"}], "]"}]}]], " ", "on", " ", 
       "the", " ", "level", " ", "of", " ", 
       RowBox[{
        SubscriptBox["F", "n"], ".", " ", "Moreover"}]}], ",", " ", 
      RowBox[{
      "we", " ", "formally", " ", "replace", " ", "the", " ", "normalised", 
       " ", 
       SubscriptBox["F", "n"], " ", "by", " ", 
       SuperscriptBox["x", "n"], " ", "so", " ", "that", " ", "it", " ", 
       "will", " ", "be", " ", "easier", " ", "later", " ", "on", " ", "to", 
       " ", "extract", " ", "the", " ", "coefficients", " ", "of", " ", 
       "different", " ", 
       SubscriptBox["F", "n"]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"n_", ",", "0", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox["x", "n"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["3", "n"], 
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", " ", "h2"}], ",", "n"}], "]"}]}]]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Having", " ", "transformed", " ", "the", " ", "partial", " ", 
       "derivatives", " ", "into", " ", "Euler", " ", "operators"}], ",", " ", 
      RowBox[{
      "we", " ", "can", " ", "directly", " ", "apply", " ", "the", " ", 
       "recursion", " ", "relation", " ", "of", " ", "the", " ", 
       SubscriptBox["F", "n"], " ", 
       RowBox[{"function", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"n_", ",", "a_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"n", ",", "a", ",", "x"}], "]"}], "=", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", 
         RowBox[{"a", "-", "1"}], ",", "x"}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h2", "+", "n", "-", "h"}], ")"}], 
        RowBox[{"F", "[", 
         RowBox[{"n", ",", 
          RowBox[{"a", "-", "1"}], ",", "x"}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "To", " ", "efficiently", " ", "simplify", " ", "the", " ", "descendant",
       " ", "space", " ", "matrices", " ", "we", " ", "need", " ", "to", " ", 
      "help", " ", "mathematica", " ", "by", " ", "providing", " ", "it", " ",
       "with", " ", "two", " ", "additional", " ", "replacement", " ", 
      RowBox[{"rules", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"PochRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x_", "+", "n"}]}], "]"}], "/;", 
        RowBox[{"x", ">", "0"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h2"}], "+", "n", "+", "x", "-", "1"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "h2"}], ",", 
          RowBox[{"x", "+", "n", "-", "1"}]}], "]"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"gamRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"x_", "+", "n"}], "]"}], "/;", 
        RowBox[{"x", ">", "1"}]}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "-", "1", "+", "n"}], "]"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "We", " ", "take", " ", "the", " ", "expressions", " ", "obatained", " ",
       "for", " ", "the", " ", "functinoals", " ", "in", " ", "section", " ", 
      "2", " ", "and", " ", "replace", " ", "the", " ", "abtract", " ", 
      "derivative", " ", "G", " ", "of", " ", "a", " ", "block", " ", "by", 
      " ", "the", " ", "cooncrete", " ", "expression", " ", "GF", " ", 
      "computed", " ", 
      RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Mn", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"m", "/.", 
          RowBox[{"G", "->", "GF"}]}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"h2", ">", "0"}], " ", "&&", " ", 
           RowBox[{"n", ">=", "0"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "Crossvecs"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "At", " ", "this", " ", "stage", " ", "we", " ", "can", " ", "easily", 
      " ", "read", " ", "off", " ", "the", " ", "poducts", " ", "of", " ", 
      "different", " ", 
      SubscriptBox["F", "n"], " ", "obtained", " ", "by", " ", "acting", " ", 
      "on", " ", "a", " ", "fixed", " ", "n", " ", "summand", " ", "of", " ", 
      "the", " ", "block", " ", "by", " ", "partial", " ", "derivatives", " ",
       "and", " ", "hence", " ", "compute", " ", "the", " ", "corresponding", 
      " ", "contribution", " ", "to", " ", "the", " ", "descendant", " ", 
      "space", " ", 
      RowBox[{"matrices", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Mnmat", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{
               FractionBox["mn", 
                RowBox[{" ", 
                 RowBox[{
                  SuperscriptBox["x", "n"], " ", 
                  SuperscriptBox["y", "n"]}]}]], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "y"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalLambda]", "+", "1"}], ",", 
                 RowBox[{"\[CapitalLambda]", "+", "1"}]}], "}"}]}], "]"}], "//.",
              "PochRule"}], ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{
              RowBox[{"h2", ">", "0"}], "&&", 
              RowBox[{"Element", "[", 
               RowBox[{"n", ",", "PositiveIntegers"}], "]"}]}]}]}], "]"}], "//.",
           "gamRule"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mn", ",", "Mn"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "To", " ", "construct", " ", "the", " ", "full", " ", "descendant", " ",
        "space", " ", "matrices"}], ",", " ", 
      RowBox[{
      "we", " ", "finally", " ", "need", " ", "to", " ", "sum", " ", "over", 
       " ", 
       RowBox[{"n", ".", " ", "The"}], " ", "matrices", " ", "stored", " ", 
       "in", " ", "M", " ", "are", " ", "the", " ", "descendant", " ", 
       "space", " ", "matrices", " ", "corresponding", " ", "to", " ", "the", 
       " ", "functionals", " ", "appearing", " ", "in", " ", "the", " ", 
       "Crossvecs", " ", "array", " ", "computed", " ", "in", " ", "the", " ",
        "previous", " ", "section"}], ",", " ", 
      RowBox[{
      "truncated", " ", "to", " ", "finite", " ", "DTrunc", " ", "x", " ", 
       "Dtrunc", " ", 
       RowBox[{"size", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"M", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Max", "[", 
             RowBox[{"1", ",", "j"}], "]"}], 
            RowBox[{
             RowBox[{"-", "\[CapitalLambda]"}], "/", "2"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"DTrunc", "-", "1"}]}], "}"}]}], "]"}], "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h2", 
           RowBox[{"-", "\[CapitalLambda]"}]], 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"BlockDiagonalMatrix", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "j"}], "}"}]}], "]"}], ",", 
                RowBox[{"mnm", "/.", 
                 RowBox[{"n", "->", "j"}]}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"DTrunc", "-", "j"}], ",", 
                    RowBox[{"DTrunc", "-", "j"}]}], "}"}]}], "]"}]}], "}"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "DTrunc"}], "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;", "DTrunc"}], ",", 
             RowBox[{"1", ";;", "DTrunc"}]}], "]"}], "]"}]}], ")"}], ".", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Max", "[", 
             RowBox[{"1", ",", "j"}], "]"}], 
            RowBox[{
             RowBox[{"-", "\[CapitalLambda]"}], "/", "2"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"DTrunc", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mnm", ",", "Mnmat"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "The", " ", "matrices", " ", "stored", " ", "in", " ", "Mhigh", " ", 
       "are", " ", "\[CapitalLambda]", " ", "by", " ", "\[CapitalLambda]", 
       " ", "submatrix", " ", "of", " ", "the", " ", "normalised", " ", 
       "descendant", " ", "space", " ", "matrices"}], ",", " ", 
      RowBox[{
      "found", " ", "on", " ", "the", " ", "diagonal", " ", "with", " ", 
       "upper", " ", "left", " ", "corner", " ", "at", " ", "position", " ", 
       "n"}], ",", 
      RowBox[{"n", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Mhigh", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"BlockDiagonalMatrix", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "*", 
                RowBox[{"IdentityMatrix", "[", "l", "]"}]}], ",", 
               RowBox[{"mnm", "/.", 
                RowBox[{"n", "->", 
                 RowBox[{"n", "+", "l", "-", 
                  RowBox[{"2", "\[CapitalLambda]"}]}]}]}], ",", 
               RowBox[{"0", "*", 
                RowBox[{"IdentityMatrix", "[", 
                 RowBox[{
                  RowBox[{"3", "\[CapitalLambda]"}], "+", "1", "-", "l"}], 
                 "]"}]}]}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"3", "\[CapitalLambda]"}]}], "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "\[CapitalLambda]"}], ";;", 
             RowBox[{"3", "\[CapitalLambda]"}]}], ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalLambda]"}], ";;", 
             RowBox[{"3", "\[CapitalLambda]"}]}]}], "]"}], "]"}], ")"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mnm", ",", "Mnmat"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.89823301932976*^9, 3.898233019993841*^9}, {
   3.8982330954295797`*^9, 3.898233140027656*^9}, {3.8982334673921137`*^9, 
   3.898233508085894*^9}, {3.898241070529331*^9, 3.898241153924839*^9}, 
   3.898241991923139*^9, {3.898242043298686*^9, 3.898242066957518*^9}, 
   3.898242180648797*^9, {3.8982439439841948`*^9, 3.898243987369978*^9}, {
   3.8983131156424522`*^9, 3.898313116081902*^9}, {3.898313164782333*^9, 
   3.8983131672128553`*^9}, {3.898313261510562*^9, 3.898313275131647*^9}, {
   3.898313462363098*^9, 3.898313477040029*^9}, {3.901002869925521*^9, 
   3.9010028717398643`*^9}, {3.905488157794112*^9, 3.905488322015602*^9}, {
   3.90550967678697*^9, 3.90551009493856*^9}, {3.9055101500714407`*^9, 
   3.905510738641934*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2269ca54-3341-4058-8262-af0889b4d05d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Asymptotic Arc", "Chapter",
 CellChangeTimes->{{3.8916610942088346`*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.89255362019121*^9}, 
   3.892553694119128*^9, {3.892557642399441*^9, 3.892557642583359*^9}, 
   3.892557888241253*^9, {3.897541049308207*^9, 3.897541050227363*^9}, {
   3.898232867873661*^9, 3.898232893015854*^9}, {3.8982329293040857`*^9, 
   3.898232945272368*^9}, 3.898305483663033*^9, {3.900676166504352*^9, 
   3.9006761725535316`*^9}, {3.901012397680431*^9, 3.9010124208988533`*^9}, {
   3.901012790362967*^9, 3.9010127919336357`*^9}, {3.9040310562113647`*^9, 
   3.9040310586235533`*^9}},ExpressionUUID->"b669e90c-822c-4061-b44e-\
2329dedb7b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Minf", ",", "Ninf", ",", "Largen", ",", "sym", ",", "rsym", ",", "r", 
      ",", "\[Alpha]"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Large", " ", "h2"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Minf", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"h2", "->", "\[Infinity]"}]}], "]"}], ",", "DIGPREC"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Ninf", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "minf", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"minf", ",", "Minf"}], "}"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nfunc", "-", 
         RowBox[{"Nf", "[", 
          RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MinfN", "=", 
      RowBox[{"Minf", "/", "Ninf"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Rest", " ", "of", " ", "the", " ", "asymptotic", " ", "arc"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Largen", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mh", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"n", "+", "h2"}], ")"}], 
               RowBox[{"-", "\[CapitalLambda]"}]]}], "/.", 
             RowBox[{"h2", "->", 
              RowBox[{"n", " ", "r"}]}]}], ",", 
            RowBox[{"n", "->", "\[Infinity]"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{"0", "<=", "r"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mh", ",", "Mhigh"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Symbol", " ", "of", " ", "corresponding", " ", "Toeplitz", " ", 
       "matrices"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sym", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ln", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Alpha]", "*", "j"}], "]"}], 
             RowBox[{"ln", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "ln", "]"}], "-", "1"}]}], "}"}]}], 
           "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ln", ",", "Largen"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Rationalize", " ", "the", " ", "symbol"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rsym", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"sym", "/.", 
             RowBox[{"r", "->", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y"}], ")"}], "2"], "-", "1"}], "2"]}]}], 
            ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{"y", ">=", "0"}]}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"c1_", " ", "\[Alpha]"}], "]"}], "->", 
           RowBox[{"ChebyshevT", "[", 
            RowBox[{"c1", ",", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Alpha]", "]"}], "->", 
          FractionBox[
           RowBox[{"x", "-", "1"}], 
           RowBox[{"1", "+", "x"}]]}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"x", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Make", " ", "the", " ", "symbol", " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"P", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{"Simplify", "[", 
           FractionBox[
            RowBox[{"rsym", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "\[CapitalLambda]"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "y"}], "+", 
                SuperscriptBox["y", "2"]}], ")"}], "\[CapitalLambda]"]}], 
            "100000"], "]"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "->", 
           SuperscriptBox["x", "2"]}], ",", 
          RowBox[{"y", "->", 
           SuperscriptBox["y", "2"]}]}], "}"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.900676321998992*^9, {3.900676378928687*^9, 3.9006763917756166`*^9}, {
   3.900676473139152*^9, 3.900676622564646*^9}, {3.900676667700676*^9, 
   3.900676675000209*^9}, {3.900676766025114*^9, 3.900676767579064*^9}, {
   3.9010124412125072`*^9, 3.901012442875782*^9}, {3.9010124880772057`*^9, 
   3.9010125151648912`*^9}, {3.901012938840611*^9, 3.901012939104474*^9}, 
   3.901069482054685*^9, {3.90125222451289*^9, 3.901252229176652*^9}, {
   3.904191513654022*^9, 3.904191516878615*^9}, {3.9054895733723783`*^9, 
   3.90548963634097*^9}, {3.905491244145214*^9, 3.905491275455936*^9}, {
   3.9054919569609528`*^9, 3.905492057665266*^9}, {3.9054922271906643`*^9, 
   3.9054923357817583`*^9}, {3.905492464668727*^9, 3.9054924695882263`*^9}, {
   3.9054997281229486`*^9, 3.905499774172327*^9}, {3.90550199913807*^9, 
   3.9055019991970873`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b867e124-4922-41ce-b30c-1ca032fcd724"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Convert Asymptotic Arc Polynomial SOS to SDP", "Chapter",
 CellChangeTimes->{{3.904408314983509*^9, 3.9044083290398006`*^9}, {
  3.90446152969283*^9, 
  3.904461551196989*^9}},ExpressionUUID->"c86e3678-786f-4042-8300-\
f9617d076da1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ker", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "M", ",", "m", ",", "n", ",", "mat", ",", "coef", ",", "sol", ",", 
       "rmat", ",", "a", ",", "b", ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{"p", ",", "x"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "P"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{"p", ",", "y"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "P"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "a"], 
             SuperscriptBox["y", "b"]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"M", ",", "Orderless"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coef", "=", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"v", ".", "mat", ".", "v"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"eq", "==", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"eq", ",", "coef"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rmat", "=", 
       RowBox[{"mat", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rmat", "//", "MatrixForm"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"m", ",", "\"\<and\>\"", ",", "n"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"rmat", ",", 
                 RowBox[{"M", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
           "1"}], "]"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904408336676868*^9, 3.904408462905469*^9}, {
  3.9044085138811083`*^9, 3.904408520380599*^9}, {3.904408714079974*^9, 
  3.904408721588159*^9}, {3.904456985395315*^9, 3.904457030429406*^9}, {
  3.904460209023224*^9, 3.9044602186154757`*^9}, {3.904460422031765*^9, 
  3.904460434281042*^9}, {3.9044607163095827`*^9, 3.904460727085318*^9}, {
  3.9044608567356653`*^9, 3.904460918223756*^9}, {3.905499897192237*^9, 
  3.905499941483135*^9}, {3.905500909720656*^9, 3.9055009724733686`*^9}, {
  3.905501267085445*^9, 3.905501323181775*^9}, {3.905502153522457*^9, 
  3.905502153634342*^9}, {3.9055130842120647`*^9, 3.905513116455728*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cc158f37-419a-4c25-a1ab-12bfdea80a4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "11", "\[InvisibleSpace]", "\<\"and\"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm[11, "and", 21],
  Editable->False]], "Print",
 CellChangeTimes->{{3.905513103298223*^9, 3.905513118747858*^9}, 
   3.905573231253849*^9, 3.905586151846054*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f6dc096c-43d1-4557-b671-a450f65a2a64"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "p_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"M", ",", "mat", ",", "coef", ",", "sol", ",", "rmat"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SetAttributes", "[", 
      RowBox[{"M", ",", "Orderless"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coef", "=", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"v", ".", "mat", ".", "v"}], "-", "p"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"eq", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"eq", ",", "coef"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rmat", "=", 
      RowBox[{"mat", "/.", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rmat", "/.", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "->", "0"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.905501139107689*^9, 3.90550118125205*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"edaaded3-c652-4d6b-a65c-eafbec8fadd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Generate input file for SDPA.", "Chapter",
 CellChangeTimes->{{3.8916610942088346`*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.892553665239305*^9}, 
   3.892553696518468*^9, {3.8925578792091923`*^9, 3.892557881201446*^9}, {
   3.892562228554861*^9, 3.8925622301387568`*^9}, {3.892730341037362*^9, 
   3.892730356181426*^9}, 3.8939054812114487`*^9, 3.8945996826378393`*^9, {
   3.8983190060980787`*^9, 3.898319029532832*^9}, {3.9003922482279663`*^9, 
   3.90039225419585*^9}, {3.900560095989771*^9, 3.900560096293827*^9}, {
   3.901012663252866*^9, 3.9010126672845592`*^9}, {3.90119124043381*^9, 
   3.901191242231821*^9}, {3.9012783601105547`*^9, 3.901278360303821*^9}, 
   3.904636602623066*^9},ExpressionUUID->"b7d9a31b-7ccd-483f-8374-\
65ef51daa030"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generate", " ", "headder", " ", "of", " ", "SDPA", " ", "input", " ", 
    "file"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mDIM", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Length", "[", "ker", "]"}], "+", "Nfunc"}], "]"}], ",", 
       "\"\< = mDIM\\n\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nBLOCK", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bLOCKsTRUCT", " ", "=", " ", "\"\<(\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<=", 
       RowBox[{"Length", "[", "h2ran", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h2ran", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ">=", "gap"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nBLOCK", "++"}], ";", "\[IndentingNewLine]", 
          RowBox[{"bLOCKsTRUCT", "=", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"bLOCKsTRUCT", ",", 
             RowBox[{"ToString", "[", "DTrunc", "]"}], ",", "\"\<, \>\""}], 
            "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nBLOCK", "+=", "2"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "add", " ", "blocks", " ", "corresponding", " ", "to", " ", "Asymtptoic", 
     " ", "Arc", " ", "SOS", " ", "and", " ", "large", " ", "h2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bLOCKsTRUCT", "=", 
     RowBox[{"StringDrop", "[", 
      RowBox[{"bLOCKsTRUCT", ",", 
       RowBox[{"-", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bLOCKsTRUCT", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"bLOCKsTRUCT", ",", "\"\<, \>\"", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"Length", "[", "v", "]"}], "]"}], ",", 
       "\"\<, 1) = bLOCKsTRUCT\\n\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sdpahead", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<\\\"Precision: \>\"", ",", 
       RowBox[{"ToString", "[", "PREC", "]"}], ",", " ", "\"\<, gap: \>\"", 
       ",", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"gap", ",", "4"}], "]"}], "]"}], ",", " ", 
       "\"\<, DTrunc: \>\"", ",", " ", 
       RowBox[{"ToString", "[", "DTrunc", "]"}], ",", "\"\<, h: \>\"", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"h", ",", "3"}], "]"}], "]"}], ",", "\"\< Sign: \>\"", ",", 
       RowBox[{"ToString", "[", "sign", "]"}], ",", "\"\<\\\"\\n\>\""}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sdpahead", " ", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"sdpahead", ",", "mDIM", ",", 
       RowBox[{"ToString", "[", "nBLOCK", "]"}], ",", "\"\< = nBLOCK\\n\>\"", 
       ",", "bLOCKsTRUCT", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "ker", "]"}], "+", "Nfunc", "-", "1"}]}], 
           "]"}], ",", "1"}], "]"}], "]"}], ",", "\"\<\\n\>\""}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.89262333007342*^9, 3.892623385370123*^9}, {
   3.892623485958321*^9, 3.8926235112079268`*^9}, {3.892623674702732*^9, 
   3.892623675841132*^9}, {3.892623759761197*^9, 3.892623759971129*^9}, {
   3.89262384855301*^9, 3.892623848929764*^9}, {3.892623926072359*^9, 
   3.8926239686516333`*^9}, {3.892624326583405*^9, 3.892624372158022*^9}, {
   3.8926246933536463`*^9, 3.8926247066328487`*^9}, {3.8926247742897167`*^9, 
   3.892624779488669*^9}, {3.892624818258267*^9, 3.8926248195287733`*^9}, {
   3.892625351260179*^9, 3.892625366450004*^9}, {3.892637393818141*^9, 
   3.8926374319001913`*^9}, {3.892637467596376*^9, 3.892637556913447*^9}, {
   3.892637696676261*^9, 3.8926377793582*^9}, {3.892637902788312*^9, 
   3.89263790604381*^9}, 3.8926390700346203`*^9, {3.8926391247071543`*^9, 
   3.892639249258048*^9}, {3.892639413605577*^9, 3.892639423973837*^9}, {
   3.8926395218474216`*^9, 3.8926395221590023`*^9}, {3.8926396308081636`*^9, 
   3.892639633935404*^9}, {3.8926396833319283`*^9, 3.892639686507663*^9}, {
   3.8926397417203197`*^9, 3.892639796956478*^9}, {3.892639863547414*^9, 
   3.892639865525145*^9}, {3.892639901896192*^9, 3.8926399258664722`*^9}, {
   3.892639958244302*^9, 3.892639959251493*^9}, {3.892640098058457*^9, 
   3.892640114947945*^9}, {3.892640152165769*^9, 3.8926401744127703`*^9}, {
   3.892640304790029*^9, 3.8926403057374287`*^9}, {3.892640336392131*^9, 
   3.892640400833229*^9}, 3.892640444245387*^9, {3.892640475901924*^9, 
   3.892640479678111*^9}, {3.892640511091941*^9, 3.892640598465478*^9}, 
   3.892640646057019*^9, {3.8926464715474777`*^9, 3.8926465224888477`*^9}, {
   3.892649622905436*^9, 3.8926496527935333`*^9}, {3.892650239333352*^9, 
   3.8926502462244253`*^9}, {3.892651611218454*^9, 3.8926516590937977`*^9}, {
   3.892652481845901*^9, 3.892652504042739*^9}, {3.892714450596949*^9, 
   3.892714450949952*^9}, {3.892714641082646*^9, 3.8927147073272038`*^9}, {
   3.8928717525308943`*^9, 3.89287175680826*^9}, {3.892881239836487*^9, 
   3.892881243796206*^9}, {3.893734620461087*^9, 3.893734622987718*^9}, {
   3.8937359733034286`*^9, 3.8937359849571743`*^9}, {3.893736028510913*^9, 
   3.893736028645314*^9}, 3.893851348607814*^9, {3.894601067031007*^9, 
   3.89460106710133*^9}, {3.894601349594413*^9, 3.894601349719613*^9}, {
   3.894684994849189*^9, 3.894684995430524*^9}, {3.8946850324380083`*^9, 
   3.894685033068389*^9}, {3.894685501041892*^9, 3.894685505671164*^9}, {
   3.895114224888112*^9, 3.8951142250637617`*^9}, {3.89511438763309*^9, 
   3.895114400830329*^9}, 3.8957174525764103`*^9, 3.898308601865877*^9, {
   3.898308632753745*^9, 3.898308633906443*^9}, {3.898308664898714*^9, 
   3.898308692707539*^9}, {3.89830875880396*^9, 3.898308792680868*^9}, 
   3.898310134698563*^9, {3.900392216286817*^9, 3.9003922312227707`*^9}, {
   3.900392573032867*^9, 3.900392600103696*^9}, {3.90039328174426*^9, 
   3.9003932997430677`*^9}, {3.900560296904669*^9, 3.900560296968255*^9}, {
   3.900560585532518*^9, 3.900560585690599*^9}, {3.900649028763088*^9, 
   3.9006490471354322`*^9}, {3.900649106761238*^9, 3.900649110528152*^9}, {
   3.9006620540289288`*^9, 3.900662093340979*^9}, {3.900677106365336*^9, 
   3.900677120172431*^9}, {3.900750385269053*^9, 3.900750385983019*^9}, {
   3.901012690192832*^9, 3.901012754436355*^9}, {3.9012783705933113`*^9, 
   3.901278377799947*^9}, {3.904120722955131*^9, 3.904120751745841*^9}, {
   3.904636644657895*^9, 3.9046366705473146`*^9}, {3.90463671265954*^9, 
   3.90463671293432*^9}, 3.9046367781399803`*^9, {3.904636835122875*^9, 
   3.9046368724598093`*^9}, {3.9046370179914513`*^9, 3.904637040945006*^9}, 
   3.904823753277549*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"443eeb39-4e1d-44f7-9cd2-f15674bb7a14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<s.d\>\"", ",", "sdpahead", ",", "\"\<Text\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8926390794002857`*^9, 3.892639080020843*^9}, {
  3.8926406185346403`*^9, 3.892640628125845*^9}, {3.892648248667128*^9, 
  3.8926482907103157`*^9}, {3.900735809438793*^9, 3.900735811572337*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"bc4d3333-765b-43c6-80a4-4fae0e16382b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WriteAppend", "[", 
    RowBox[{"file_", ",", "string_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fptr", "=", 
      RowBox[{"OpenAppend", "[", "file", "]"}]}], ";", 
     RowBox[{"WriteString", "[", 
      RowBox[{"fptr", ",", "string"}], "]"}], ";", 
     RowBox[{"Close", "[", "fptr", "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8926483019657707`*^9, 3.892648302870432*^9}, 
   3.8926483341659393`*^9, {3.892648724009646*^9, 3.892648819970292*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4cc37d41-dd9d-45ba-a76e-d122906fea91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "import", " ", "relevant", " ", "crossing", " ", "vectors", " ", "and", 
    " ", "export", " ", "them", " ", "to", " ", "the", " ", "sdpajob", " ", 
    "data", " ", "file"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"strtab", "=", 
     RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "=", "\"\<\\n{\\n\>\""}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "h2ran", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"h2ran", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ">=", "gap"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"matrix", "=", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"h2", "->", 
                 RowBox[{"h2ran", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"matrix", "=", 
               RowBox[{"ToString", "[", 
                RowBox[{"DecimalForm", "[", 
                 RowBox[{"N", "[", 
                  RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"matrix", "=", 
               RowBox[{"StringReplace", "[", 
                RowBox[{"matrix", ",", 
                 RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"matrix", "=", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"s", "=", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"s", ",", "matrix"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"SOS", " ", "Polynomial"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<\\n{\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"Q", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"ToString", "[", 
          RowBox[{"DecimalForm", "[", 
           RowBox[{"N", "[", 
            RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"StringReplace", "[", 
          RowBox[{"matrix", ",", 
           RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "matrix"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Large", " ", "h2"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<\\n{\\n{\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"DecimalForm", "[", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"MinfN", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", "DIGPREC"}], "]"}], 
             "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", "s"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "Nfunc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "Nfunc"}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<s.d\>\"", ",", 
        RowBox[{"strtab", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.892640654603744*^9, 3.89264066177608*^9}, {
   3.892640692321356*^9, 3.8926407335653267`*^9}, {3.892640853977354*^9, 
   3.892640931656489*^9}, {3.892640962672151*^9, 3.892640971456625*^9}, {
   3.892646028392562*^9, 3.892646103938223*^9}, {3.892646162801619*^9, 
   3.892646209006543*^9}, {3.8926462759815483`*^9, 3.8926463851764936`*^9}, {
   3.892646562993702*^9, 3.89264659016989*^9}, {3.892646628959405*^9, 
   3.892646687298935*^9}, {3.892646808808258*^9, 3.892646809115803*^9}, {
   3.8926472089334097`*^9, 3.892647277062504*^9}, {3.892647333730289*^9, 
   3.892647336887341*^9}, {3.892647534743973*^9, 3.89264754176943*^9}, {
   3.892647602820088*^9, 3.892647622285684*^9}, {3.892647854319145*^9, 
   3.892647869222108*^9}, {3.892647907959663*^9, 3.892647914732861*^9}, 
   3.892647972440254*^9, {3.892648130902954*^9, 3.89264819333068*^9}, {
   3.8926485023683767`*^9, 3.8926485282655573`*^9}, {3.892648579679682*^9, 
   3.892648586524888*^9}, {3.892648711635479*^9, 3.892648721877799*^9}, {
   3.892648811998151*^9, 3.8926488664201393`*^9}, {3.892648909140622*^9, 
   3.892648915045124*^9}, {3.892649179232854*^9, 3.892649221207593*^9}, {
   3.892649391202923*^9, 3.892649594412814*^9}, {3.8926496867653627`*^9, 
   3.8926497528039923`*^9}, {3.892649813555593*^9, 3.892649823859707*^9}, {
   3.892649879360674*^9, 3.892649905775057*^9}, {3.892649936631797*^9, 
   3.892650017439464*^9}, {3.892650097470953*^9, 3.892650117781438*^9}, {
   3.89265016021389*^9, 3.892650164869109*^9}, {3.892694052023307*^9, 
   3.892694102062025*^9}, 3.892714100847508*^9, {3.892729969687014*^9, 
   3.89273009162354*^9}, {3.892730131754871*^9, 3.892730137591854*^9}, {
   3.892730198058223*^9, 3.8927302559281*^9}, {3.8934706515105057`*^9, 
   3.893470651793836*^9}, {3.893734545412938*^9, 3.893734547124164*^9}, {
   3.893734649188921*^9, 3.893734662069632*^9}, {3.893735356354981*^9, 
   3.893735359714477*^9}, {3.893735433827791*^9, 3.893735477235999*^9}, {
   3.893735940112101*^9, 3.893735953985113*^9}, {3.8937360331431*^9, 
   3.893736034710805*^9}, {3.8938505927289267`*^9, 3.8938505946486263`*^9}, 
   3.893851354391965*^9, {3.8946003611135263`*^9, 3.894600426327408*^9}, 
   3.894600462767397*^9, {3.894600584236278*^9, 3.894600588570463*^9}, {
   3.894600638676592*^9, 3.894600639778042*^9}, {3.894684979606777*^9, 
   3.894684979654624*^9}, {3.895114308848487*^9, 3.895114309304205*^9}, 
   3.895114377568837*^9, {3.895114460099231*^9, 3.895114462785234*^9}, {
   3.895115011981019*^9, 3.89511501542889*^9}, {3.898308874129994*^9, 
   3.898308899739891*^9}, {3.898308999850513*^9, 3.89830902672577*^9}, {
   3.89830906354852*^9, 3.898309107037175*^9}, {3.898309213339913*^9, 
   3.898309272958267*^9}, {3.898309309654634*^9, 3.898309322465653*^9}, 
   3.900392735608864*^9, {3.9006513701829357`*^9, 3.9006513739180613`*^9}, 
   3.900651425613534*^9, {3.900676823686062*^9, 3.900676843764709*^9}, {
   3.900677143911778*^9, 3.900677145581333*^9}, 3.9006794478317747`*^9, {
   3.900734618865108*^9, 3.900734637200315*^9}, {3.900749582007353*^9, 
   3.90074958515744*^9}, {3.9010127745064983`*^9, 3.901012868211589*^9}, {
   3.901278387539062*^9, 3.9012783884661827`*^9}, 3.904125249450028*^9, {
   3.904126113703246*^9, 3.904126123244186*^9}, 3.9046435573229713`*^9, {
   3.905501395227333*^9, 3.905501554970354*^9}, {3.905501842188002*^9, 
   3.905501897232523*^9}, {3.905503114651024*^9, 3.905503130945266*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"2ba45c9c-8576-4041-b46a-651e0dea36b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Redundancies", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zerostr", "=", 
     RowBox[{"0", "*", 
      RowBox[{"IdentityMatrix", "[", "DTrunc", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zerostr", "=", 
     RowBox[{"ToString", "[", "zerostr", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zerostr", "=", 
     RowBox[{"StringReplace", "[", 
      RowBox[{"zerostr", ",", 
       RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zerostr", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"zerostr", ",", "\"\<\\n\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"strtab", "=", 
     RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "=", "\"\<\\n{\\n\>\""}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "h2ran", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"h2ran", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ">=", "gap"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"s", "=", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"s", ",", "zerostr"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"SOS", " ", "Polynomial"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<\\n{\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"ker", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"ToString", "[", 
          RowBox[{"DecimalForm", "[", 
           RowBox[{"N", "[", 
            RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"StringReplace", "[", 
          RowBox[{"matrix", ",", 
           RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrix", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "matrix"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Large", " ", "h2"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<\\n{\\n{\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<0\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"s", ",", "\"\<}\\n\>\""}], "]"}]}], ";", 
        "\[IndentingNewLine]", "s"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "ker", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "ker", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<s.d\>\"", ",", 
        RowBox[{"strtab", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.892640654603744*^9, 3.89264066177608*^9}, {
   3.892640692321356*^9, 3.8926407335653267`*^9}, {3.892640853977354*^9, 
   3.892640931656489*^9}, {3.892640962672151*^9, 3.892640971456625*^9}, {
   3.892646028392562*^9, 3.892646103938223*^9}, {3.892646162801619*^9, 
   3.892646209006543*^9}, {3.8926462759815483`*^9, 3.8926463851764936`*^9}, {
   3.892646562993702*^9, 3.89264659016989*^9}, {3.892646628959405*^9, 
   3.892646687298935*^9}, {3.892646808808258*^9, 3.892646809115803*^9}, {
   3.8926472089334097`*^9, 3.892647277062504*^9}, {3.892647333730289*^9, 
   3.892647336887341*^9}, {3.892647534743973*^9, 3.89264754176943*^9}, {
   3.892647602820088*^9, 3.892647622285684*^9}, {3.892647854319145*^9, 
   3.892647869222108*^9}, {3.892647907959663*^9, 3.892647914732861*^9}, 
   3.892647972440254*^9, {3.892648130902954*^9, 3.89264819333068*^9}, {
   3.8926485023683767`*^9, 3.8926485282655573`*^9}, {3.892648579679682*^9, 
   3.892648586524888*^9}, {3.892648711635479*^9, 3.892648721877799*^9}, {
   3.892648811998151*^9, 3.8926488664201393`*^9}, {3.892648909140622*^9, 
   3.892648915045124*^9}, {3.892649179232854*^9, 3.892649221207593*^9}, {
   3.892649391202923*^9, 3.892649594412814*^9}, {3.8926496867653627`*^9, 
   3.8926497528039923`*^9}, {3.892649813555593*^9, 3.892649823859707*^9}, {
   3.892649879360674*^9, 3.892649905775057*^9}, {3.892649936631797*^9, 
   3.892650017439464*^9}, {3.892650097470953*^9, 3.892650117781438*^9}, {
   3.89265016021389*^9, 3.892650164869109*^9}, {3.892694052023307*^9, 
   3.892694102062025*^9}, 3.892714100847508*^9, {3.892729969687014*^9, 
   3.89273009162354*^9}, {3.892730131754871*^9, 3.892730137591854*^9}, {
   3.892730198058223*^9, 3.8927302559281*^9}, {3.8934706515105057`*^9, 
   3.893470651793836*^9}, {3.893734545412938*^9, 3.893734547124164*^9}, {
   3.893734649188921*^9, 3.893734662069632*^9}, {3.893735356354981*^9, 
   3.893735359714477*^9}, {3.893735433827791*^9, 3.893735477235999*^9}, {
   3.893735940112101*^9, 3.893735953985113*^9}, {3.8937360331431*^9, 
   3.893736034710805*^9}, {3.8938505927289267`*^9, 3.8938505946486263`*^9}, 
   3.893851354391965*^9, {3.8946003611135263`*^9, 3.894600426327408*^9}, 
   3.894600462767397*^9, {3.894600584236278*^9, 3.894600588570463*^9}, {
   3.894600638676592*^9, 3.894600639778042*^9}, {3.894684979606777*^9, 
   3.894684979654624*^9}, {3.895114308848487*^9, 3.895114309304205*^9}, 
   3.895114377568837*^9, {3.895114460099231*^9, 3.895114462785234*^9}, {
   3.895115011981019*^9, 3.89511501542889*^9}, {3.898308874129994*^9, 
   3.898308899739891*^9}, {3.898308999850513*^9, 3.89830902672577*^9}, {
   3.89830906354852*^9, 3.898309107037175*^9}, {3.898309213339913*^9, 
   3.898309272958267*^9}, {3.898309309654634*^9, 3.898309322465653*^9}, 
   3.900392735608864*^9, {3.9006513701829357`*^9, 3.9006513739180613`*^9}, 
   3.900651425613534*^9, {3.900676823686062*^9, 3.900676843764709*^9}, {
   3.900677143911778*^9, 3.900677145581333*^9}, 3.9006794478317747`*^9, {
   3.900734618865108*^9, 3.900734637200315*^9}, {3.900749582007353*^9, 
   3.90074958515744*^9}, {3.9010127745064983`*^9, 3.901012868211589*^9}, {
   3.904031665993121*^9, 3.9040316698582497`*^9}, {3.904031898714492*^9, 
   3.9040319549735327`*^9}, {3.904192623583005*^9, 3.904192758813175*^9}, {
   3.9041963952426434`*^9, 3.9041964010249434`*^9}, 3.9042022474157677`*^9, {
   3.904207153306222*^9, 3.90420716134645*^9}, 3.904207523357625*^9, 
   3.9044619137853403`*^9, {3.904461953995257*^9, 3.904461992803491*^9}, {
   3.9044620294039288`*^9, 3.904462033751731*^9}, 3.904462079624741*^9, {
   3.904462118811603*^9, 3.904462178765517*^9}, {3.904462218120041*^9, 
   3.90446228246325*^9}, {3.904643586000678*^9, 3.904643587561254*^9}, {
   3.905501655231679*^9, 3.905501781303804*^9}, {3.905502329004923*^9, 
   3.905502380735444*^9}, {3.905502419892696*^9, 3.905502424815818*^9}, {
   3.9055092130312862`*^9, 3.905509247095727*^9}, 3.905509391040925*^9, {
   3.911885432528792*^9, 
   3.911885432558866*^9}},ExpressionUUID->"bbd59fcd-7fc0-4b42-a8de-\
5a260ff692d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "add", " ", "identity", " ", "matrix", " ", "to", " ", "sdpajob", " ", 
    "data", " ", "file", " ", "to", " ", "realize", " ", "LMI"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"idstr", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"IdentityMatrix", "[", "DTrunc", "]"}], "]"}], ",", 
         RowBox[{"\"\<},\>\"", "->", " ", "\"\<},\\n\>\""}]}], "]"}], ",", 
       "\"\<\\n\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<s.d\>\"", ",", "\"\<\\n{\\n\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"nBLOCK", "-", "2"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<s.d\>\"", ",", "idstr"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Identity", " ", "for", " ", "polynomial", " ", "SOS"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idstr", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"Length", "[", "v", "]"}], "]"}], "]"}], ",", 
         RowBox[{"\"\<},\>\"", "->", " ", "\"\<},\\n\>\""}]}], "]"}], ",", 
       "\"\<\\n\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<s.d\>\"", ",", "idstr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Identity", " ", "for", " ", "large", " ", "h2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<s.d\>\"", ",", "\"\<{{1}}\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<s.d\>\"", ",", "\"\<}\\n\>\""}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.892713994714005*^9, 3.892714114187262*^9}, {
   3.89271422927558*^9, 3.892714264572073*^9}, {3.892714330733485*^9, 
   3.892714331229026*^9}, {3.8927143635624733`*^9, 3.8927143710155478`*^9}, {
   3.892730264710227*^9, 3.892730300199011*^9}, {3.893735228601569*^9, 
   3.893735252943266*^9}, {3.893735519141066*^9, 3.893735519329439*^9}, {
   3.893735958896813*^9, 3.893735964923955*^9}, {3.89373603643743*^9, 
   3.893736037916965*^9}, 3.8938505879231977`*^9, {3.8983093375107203`*^9, 
   3.898309340043651*^9}, 3.898309852133482*^9, 3.900397947378113*^9, {
   3.900676914082589*^9, 3.900676914466485*^9}, {3.900677646969018*^9, 
   3.900677647413712*^9}, {3.900734637226057*^9, 3.9007346372575083`*^9}, 
   3.9007511850359793`*^9, {3.9007512193924007`*^9, 3.900751219914741*^9}, {
   3.9010129892610064`*^9, 3.9010130007715607`*^9}, {3.9012516548702707`*^9, 
   3.901251655085211*^9}, {3.901278398359974*^9, 3.901278405401081*^9}, 
   3.904125274043262*^9, {3.904126027901589*^9, 3.904126035072885*^9}, {
   3.904643710573078*^9, 3.904643720067318*^9}, 3.9048238155831347`*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"57f92b5e-5bed-43f4-a022-3de3f153df3c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.905503030415728*^9, 3.9055030331146708`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"37ff7ec1-357e-4111-96da-bfcd1d42be4b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1080., 647.25},
WindowMargins->{{Automatic, 144.75}, {42, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fcbca65f-5c5a-4110-ad32-6c967b5338a9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 278, 4, 79, "Title",ExpressionUUID->"7c253369-60bb-48a8-8111-89a211b4f7d1"],
Cell[CellGroupData[{
Cell[883, 30, 160, 3, 55, "Chapter",ExpressionUUID->"1f76b2ea-c84f-4d9e-938e-b1fe5f0328f1"],
Cell[CellGroupData[{
Cell[1068, 37, 24125, 370, 202, "Input",ExpressionUUID->"fc2623e7-7a9a-44ff-8e62-f0bc619aa4a6"],
Cell[25196, 409, 448, 6, 26, "Output",ExpressionUUID->"0285d82b-57b2-41a2-9fc4-49dca068b95a"]
}, Open  ]],
Cell[25659, 418, 1263, 34, 135, "Input",ExpressionUUID->"05eca839-66f3-440c-be0b-7447dce182fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26959, 457, 523, 8, 55, "Chapter",ExpressionUUID->"c39725a0-87b8-448d-9407-c378d61ab530"],
Cell[27485, 467, 14362, 333, 455, "Input",ExpressionUUID->"8b804be3-7dfa-4808-9022-aa7f1d2dd050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41884, 805, 603, 9, 55, "Chapter",ExpressionUUID->"7c00ec90-e17b-46b1-bc10-99a5e5f78636"],
Cell[42490, 816, 15198, 373, 539, "Input",ExpressionUUID->"2269ca54-3341-4058-8262-af0889b4d05d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57725, 1194, 782, 11, 55, "Chapter",ExpressionUUID->"b669e90c-822c-4061-b44e-2329dedb7b24"],
Cell[58510, 1207, 6414, 166, 277, "Input",ExpressionUUID->"b867e124-4922-41ce-b30c-1ca032fcd724"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64961, 1378, 242, 4, 55, "Chapter",ExpressionUUID->"c86e3678-786f-4042-8300-f9617d076da1"],
Cell[CellGroupData[{
Cell[65228, 1386, 5227, 132, 235, "Input",ExpressionUUID->"cc158f37-419a-4c25-a1ab-12bfdea80a4c"],
Cell[70458, 1520, 397, 10, 18, "Print",ExpressionUUID->"f6dc096c-43d1-4557-b671-a450f65a2a64"]
}, Open  ]],
Cell[70870, 1533, 1911, 52, 135, "Input",ExpressionUUID->"edaaded3-c652-4d6b-a65c-eafbec8fadd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72818, 1590, 872, 12, 55, "Chapter",ExpressionUUID->"b7d9a31b-7ccd-483f-8374-65ef51daa030"],
Cell[73693, 1604, 7302, 143, 263, "Input",ExpressionUUID->"443eeb39-4e1d-44f7-9cd2-f15674bb7a14"],
Cell[80998, 1749, 437, 8, 23, "Input",ExpressionUUID->"bc4d3333-765b-43c6-80a4-4fae0e16382b"],
Cell[81438, 1759, 609, 14, 23, "Input",ExpressionUUID->"4cc37d41-dd9d-45ba-a76e-d122906fea91"],
Cell[82050, 1775, 8633, 174, 454, "Input",ExpressionUUID->"2ba45c9c-8576-4041-b46a-651e0dea36b9"],
Cell[90686, 1951, 8399, 170, 454, "Input",ExpressionUUID->"bbd59fcd-7fc0-4b42-a8de-5a260ff692d4"],
Cell[99088, 2123, 3401, 77, 199, "Input",ExpressionUUID->"57f92b5e-5bed-43f4-a022-3de3f153df3c"],
Cell[102492, 2202, 177, 3, 23, "Input",ExpressionUUID->"37ff7ec1-357e-4111-96da-bfcd1d42be4b"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> polynomial_sos.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56815,       1279]
NotebookOptionsPosition[     53265,       1216]
NotebookOutlinePosition[     53691,       1233]
CellTagsIndexPosition[     53648,       1230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Polynomial SOS", "Title",
 CellChangeTimes->{{3.9044071322089977`*^9, 3.90440714344779*^9}, {
  3.904457426380542*^9, 3.904457429350124*^9}, {3.905574180233637*^9, 
  3.905574184109372*^9}},ExpressionUUID->"56dda5f8-19d3-4fee-bf34-\
579cbc981228"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "Notebook", " ", "takes", " ", "as", " ", "input", " ", "an", 
   " ", "array", " ", "of", " ", "even", " ", "degree", " ", "polynomials", 
   " ", "in", " ", "two", " ", "variables", " ", "and", " ", "produces", " ", 
   "the", " ", "necessary", " ", "input", " ", "file", " ", "for", " ", 
   "SDPA", " ", "to", " ", "construct", " ", "a", " ", "linear", " ", 
   "combination", " ", "that", " ", "is", " ", "a", " ", 
   RowBox[{"SOS", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.905515566458911*^9, 
  3.905515618323461*^9}},ExpressionUUID->"86a3e292-c56a-4150-93cc-\
e4acdf22db9b"],

Cell[CellGroupData[{

Cell["1. Input", "Chapter",
 CellChangeTimes->{{3.904408234256946*^9, 
  3.9044082575955057`*^9}},ExpressionUUID->"bc695f0e-ce7f-4970-9c73-\
78424371bd87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], 
          SuperscriptBox["x", 
           RowBox[{"n", "-", "i"}]], 
          SuperscriptBox["y", "i"]}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"List", " ", "of", " ", "Polynomials"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DIGPREC", "=", "100"}], ";", 
  RowBox[{"(*", "Precision", "*)"}]}]], "Input",
 CellChangeTimes->{{3.904404780325068*^9, 3.904404820583947*^9}, {
   3.904406776344385*^9, 3.9044067773790693`*^9}, {3.904408262645998*^9, 
   3.9044083070668993`*^9}, {3.904408811749799*^9, 3.904408811842147*^9}, {
   3.904409099958055*^9, 3.904409100006834*^9}, {3.904409187815199*^9, 
   3.90440920679056*^9}, {3.9044092419576797`*^9, 3.904409293934599*^9}, {
   3.904409340387328*^9, 3.904409400606557*^9}, {3.904409445101924*^9, 
   3.904409522485635*^9}, {3.904410101529632*^9, 3.9044101016058073`*^9}, {
   3.9044104269971724`*^9, 3.904410499663365*^9}, {3.904410536102759*^9, 
   3.904410540063175*^9}, {3.904410621408288*^9, 3.904410629268523*^9}, {
   3.904410661980936*^9, 3.9044106625761967`*^9}, 3.90441082588713*^9, {
   3.904411010055743*^9, 3.904411010528981*^9}, {3.904456891328436*^9, 
   3.904456919910314*^9}, {3.904456951838669*^9, 3.904456969146323*^9}, 
   3.904722006210815*^9, {3.904722202197555*^9, 3.904722244321536*^9}, {
   3.905511436063959*^9, 3.9055114466466722`*^9}, {3.9055115227764997`*^9, 
   3.90551152302183*^9}, {3.9055116472129297`*^9, 3.905511647259548*^9}, {
   3.905514765850013*^9, 3.905514766853429*^9}, {3.905514822611038*^9, 
   3.9055148404431973`*^9}, {3.905514896441407*^9, 3.9055148965419807`*^9}, {
   3.905515151062991*^9, 3.905515152837633*^9}, {3.90551518782139*^9, 
   3.90551520381819*^9}},
 CellLabel->
  "In[2095]:=",ExpressionUUID->"e52a6674-b412-42fe-a9de-9846e17c5079"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Conversion to SDP", "Chapter",
 CellChangeTimes->{{3.904408314983509*^9, 
  3.9044083290398006`*^9}},ExpressionUUID->"2b832bf9-923b-4985-99e7-\
6901648ddfa7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{"p", ",", "x"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "P"}], "}"}]}], "]"}], "]"}], "-", "1"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{"Degree", " ", "in", " ", "x"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{"p", ",", "y"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "P"}], "}"}]}], "]"}], "]"}], "-", "1"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{"Degree", " ", "in", " ", "y"}], "*)"}]}]}], "Input",
 CellLabel->
  "In[2096]:=",ExpressionUUID->"8d545fa9-f4c7-4ec3-9b7d-38da431e02aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Not0", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"x", "!=", "0"}], ",", "1", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90551356893757*^9, 3.9055136133038797`*^9}, {
  3.9055137784692583`*^9, 3.905513830424687*^9}, {3.905513966099657*^9, 
  3.9055139696987963`*^9}},
 CellLabel->
  "In[2098]:=",ExpressionUUID->"03f832f9-8b35-4ecf-a20a-ba17eca58238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"relevant", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Not0", ",", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"p", ",", " ", "x", ",", 
           RowBox[{"n", "+", "1"}]}], "]"}], ",", " ", "y", ",", 
         RowBox[{"m", "+", "1"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "P"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "Determine", " ", "which", " ", "powers", " ", "of", " ", "x", " ", "and", 
    " ", "y", " ", "appear", " ", "in", " ", "the", " ", "polynomials"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.905513452318622*^9, 3.905513477060433*^9}, {
   3.9055135430605803`*^9, 3.905513557251204*^9}, {3.905513617767993*^9, 
   3.905513636265695*^9}, {3.9055136684708233`*^9, 3.905513691864613*^9}, {
   3.9055137257589817`*^9, 3.905513766312752*^9}, {3.905513815263784*^9, 
   3.905513816147542*^9}, {3.90551397649718*^9, 3.905514037341674*^9}, {
   3.9055141003549967`*^9, 3.905514101870582*^9}, 3.9055141747955923`*^9, {
   3.905515308330171*^9, 
   3.905515319683599*^9}},ExpressionUUID->"d739fa1a-9be4-4afe-89f3-\
84ed7066d3ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"relevant", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "a"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "b"}], "+", "1"}]}], "]"}], "]"}], ">", "0"}], 
            ",", 
            RowBox[{
             SuperscriptBox["x", "a"], 
             SuperscriptBox["y", "b"]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "0", ",", 
            RowBox[{"n", "/", "2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", 
          RowBox[{"m", "/", "2"}]}], "}"}]}], "]"}], "]"}], ",", "0"}], 
    "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"List", " ", "of", " ", "relevant", " ", "monomials"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.905514065182362*^9, 3.905514164891181*^9}},
 CellLabel->
  "In[2100]:=",ExpressionUUID->"598c14d9-e79a-442c-8234-bc32c9e59cb4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "now", " ", "compute", " ", "a", " ", "basis", " ", "of", " ", 
   "redundancies", " ", "of", " ", "sum", " ", "of", " ", "squares", " ", 
   "decompositions", " ", 
   RowBox[{"v", ".", "Q", ".", "v"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.904722598171307*^9, 3.904722680394185*^9}, {
  3.905573882865597*^9, 3.90557388440417*^9}, {3.911885240503248*^9, 
  3.911885240571127*^9}},ExpressionUUID->"0b1be519-8a28-44b4-a0d5-\
eb62699d3264"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "a", " ", "generic", " ", "symmetric", " ", "matrix", " ", 
    "with", " ", "components", " ", 
    RowBox[{"Q0", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"Q0", ",", "Orderless"}], "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Q0", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Determine", " ", "the", " ", "coefficientmatrix", " ", "of", " ", "the", 
     " ", "polynomial", " ", "corresponding", " ", "to", " ", "the", " ", 
     RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"v", ".", "mat", ".", "v"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Determine", " ", "a", " ", "basis", " ", "of", " ", "matrices", " ", 
     "whose", " ", "corresponding", " ", "polynomial", " ", "exactly", " ", 
     RowBox[{"vanishes", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"eq", "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"eq", ",", "coef"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmat", "=", 
     RowBox[{"mat", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"rmat", ",", 
                RowBox[{"Q0", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", "1"}],
          "]"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9044052637335587`*^9, 3.90440532944449*^9}, {
  3.9044053700782337`*^9, 3.904405584654525*^9}, {3.904405722587973*^9, 
  3.904405766138145*^9}, {3.9044062937649097`*^9, 3.904406386052187*^9}, {
  3.904722519471834*^9, 3.90472252558244*^9}, {3.904722572658375*^9, 
  3.904722596211196*^9}, {3.904722673980637*^9, 3.904722797456416*^9}, {
  3.904722833198092*^9, 3.904722919200843*^9}, {3.904723057761373*^9, 
  3.9047230947545433`*^9}},
 CellLabel->
  "In[2102]:=",ExpressionUUID->"4850461a-973a-49c3-977a-8e76c83feaa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "input", " ", "of", " ", "the", " ", "function", " ", "Q", 
     " ", "is", " ", "a", " ", "polynomial", " ", "p", " ", "in", " ", "x", 
     " ", "and", " ", 
     RowBox[{"y", ".", " ", "Its"}], " ", "output", " ", "is", " ", "a", " ", 
     "symmetric", " ", "matix", " ", 
     RowBox[{"Q", "[", "p", "]"}], " ", 
     RowBox[{"s", ".", "t", ".", " ", "v", ".", 
      RowBox[{"Q", "[", "p", "]"}], ".", "v"}]}], "=", "p"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Q", "[", "p_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", ",", "mat", ",", "sol", ",", "rmat", ",", "coef"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SetAttributes", "[", 
       RowBox[{"M", ",", "Orderless"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "v", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coef", "=", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"v", ".", "mat", ".", "v"}], "-", "p"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"eq", "==", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"eq", ",", "coef"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rmat", "=", 
       RowBox[{"mat", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rmat", "/.", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "->", "0"}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904405977903082*^9, 3.904405986670064*^9}, {
   3.904406019080153*^9, 3.904406086506763*^9}, {3.904406127196189*^9, 
   3.9044061602107153`*^9}, {3.904406199489625*^9, 3.9044062634535303`*^9}, {
   3.904408746030922*^9, 3.9044087464017057`*^9}, 3.90445704687212*^9, {
   3.904723099971479*^9, 3.9047231890562353`*^9}, {3.90472326028156*^9, 
   3.904723269467173*^9}, {3.904723304681237*^9, 3.9047233403530207`*^9}},
 CellLabel->
  "In[2108]:=",ExpressionUUID->"d4282c68-5700-407c-8475-779bfae9dfbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Generate input file for SDPA.", "Chapter",
 CellChangeTimes->{{3.8916610942088346`*^9, 3.891661099772499*^9}, {
   3.891661131602664*^9, 3.891661132074082*^9}, {3.891661164796863*^9, 
   3.8916612094464693`*^9}, {3.892553604518581*^9, 3.892553665239305*^9}, 
   3.892553696518468*^9, {3.8925578792091923`*^9, 3.892557881201446*^9}, {
   3.892562228554861*^9, 3.8925622301387568`*^9}, {3.892730341037362*^9, 
   3.892730356181426*^9}, 3.8939054812114487`*^9, 3.8945996826378393`*^9, {
   3.8983190060980787`*^9, 3.898319029532832*^9}, {3.904408222962306*^9, 
   3.904408223839553*^9}, {3.904408786523971*^9, 
   3.904408786577133*^9}},ExpressionUUID->"b9c240b3-bfc7-4af7-80cc-\
a6cec3a25209"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generate", " ", "header", " ", "of", " ", "SDPA", " ", "input", " ", 
    "file"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mDIM", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Length", "[", "ker", "]"}], "+", 
         RowBox[{"Length", "[", "P", "]"}]}], "]"}], ",", 
       "\"\< = mDIM\\n\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nBLOCK", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bLOCKsTRUCT", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<(\>\"", ",", 
       RowBox[{"ToString", "[", 
        RowBox[{"Length", "[", "v", "]"}], "]"}], ",", " ", 
       "\"\<) = bLOCKsTRUCT\\n\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"sdpahead", " ", "=", " ", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<\\\"Maximal Degree in x: \>\"", ",", 
       RowBox[{"ToString", "[", "n", "]"}], ",", 
       "\"\< Maximal Degree in y: \>\"", ",", 
       RowBox[{"ToString", "[", "m", "]"}], ",", "\"\<\\\"\\n\>\""}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"sdpahead", " ", "=", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"sdpahead", ",", "mDIM", ",", 
      RowBox[{"ToString", "[", "nBLOCK", "]"}], ",", "\"\< = nBLOCK\\n\>\"", 
      ",", "bLOCKsTRUCT", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"Length", "[", "ker", "]"}], "+", 
            RowBox[{"Length", "[", "P", "]"}], "-", "1"}]}], "]"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "]"}], ",", "\"\<\\n\>\""}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.89262333007342*^9, 3.892623385370123*^9}, {
   3.892623485958321*^9, 3.8926235112079268`*^9}, {3.892623674702732*^9, 
   3.892623675841132*^9}, {3.892623759761197*^9, 3.892623759971129*^9}, {
   3.89262384855301*^9, 3.892623848929764*^9}, {3.892623926072359*^9, 
   3.8926239686516333`*^9}, {3.892624326583405*^9, 3.892624372158022*^9}, {
   3.8926246933536463`*^9, 3.8926247066328487`*^9}, {3.8926247742897167`*^9, 
   3.892624779488669*^9}, {3.892624818258267*^9, 3.8926248195287733`*^9}, {
   3.892625351260179*^9, 3.892625366450004*^9}, {3.892637393818141*^9, 
   3.8926374319001913`*^9}, {3.892637467596376*^9, 3.892637556913447*^9}, {
   3.892637696676261*^9, 3.8926377793582*^9}, {3.892637902788312*^9, 
   3.89263790604381*^9}, 3.8926390700346203`*^9, {3.8926391247071543`*^9, 
   3.892639249258048*^9}, {3.892639413605577*^9, 3.892639423973837*^9}, {
   3.8926395218474216`*^9, 3.8926395221590023`*^9}, {3.8926396308081636`*^9, 
   3.892639633935404*^9}, {3.8926396833319283`*^9, 3.892639686507663*^9}, {
   3.8926397417203197`*^9, 3.892639796956478*^9}, {3.892639863547414*^9, 
   3.892639865525145*^9}, {3.892639901896192*^9, 3.8926399258664722`*^9}, {
   3.892639958244302*^9, 3.892639959251493*^9}, {3.892640098058457*^9, 
   3.892640114947945*^9}, {3.892640152165769*^9, 3.8926401744127703`*^9}, {
   3.892640304790029*^9, 3.8926403057374287`*^9}, {3.892640336392131*^9, 
   3.892640400833229*^9}, 3.892640444245387*^9, {3.892640475901924*^9, 
   3.892640479678111*^9}, {3.892640511091941*^9, 3.892640598465478*^9}, 
   3.892640646057019*^9, {3.8926464715474777`*^9, 3.8926465224888477`*^9}, {
   3.892649622905436*^9, 3.8926496527935333`*^9}, {3.892650239333352*^9, 
   3.8926502462244253`*^9}, {3.892651611218454*^9, 3.8926516590937977`*^9}, {
   3.892652481845901*^9, 3.892652504042739*^9}, {3.892714450596949*^9, 
   3.892714450949952*^9}, {3.892714641082646*^9, 3.8927147073272038`*^9}, {
   3.8928717525308943`*^9, 3.89287175680826*^9}, {3.892881239836487*^9, 
   3.892881243796206*^9}, {3.893734620461087*^9, 3.893734622987718*^9}, {
   3.8937359733034286`*^9, 3.8937359849571743`*^9}, {3.893736028510913*^9, 
   3.893736028645314*^9}, 3.893851348607814*^9, {3.894601067031007*^9, 
   3.89460106710133*^9}, {3.894601349594413*^9, 3.894601349719613*^9}, {
   3.894684994849189*^9, 3.894684995430524*^9}, {3.8946850324380083`*^9, 
   3.894685033068389*^9}, {3.894685501041892*^9, 3.894685505671164*^9}, {
   3.895114224888112*^9, 3.8951142250637617`*^9}, {3.89511438763309*^9, 
   3.895114400830329*^9}, 3.8957174525764103`*^9, 3.898308601865877*^9, {
   3.898308632753745*^9, 3.898308633906443*^9}, {3.898308664898714*^9, 
   3.898308692707539*^9}, {3.89830875880396*^9, 3.898308792680868*^9}, 
   3.898310134698563*^9, {3.904406679772456*^9, 3.904406804834093*^9}, {
   3.9044068389940863`*^9, 3.9044068566168747`*^9}, {3.9044068882822533`*^9, 
   3.904406929489262*^9}, {3.904406987566183*^9, 3.904407003501089*^9}, {
   3.904407462448966*^9, 3.904407462522283*^9}, {3.9044077686385183`*^9, 
   3.904407768811499*^9}, {3.904409745154558*^9, 3.904409746734089*^9}, {
   3.904409805282065*^9, 3.904409879701766*^9}, {3.9044570640736027`*^9, 
   3.904457170953579*^9}, {3.904723411074231*^9, 3.904723467460532*^9}, 
   3.905511150232667*^9},
 CellLabel->
  "In[2109]:=",ExpressionUUID->"7342303f-9c9f-4584-9843-e3d5f523e1a2"],

Cell[BoxData["\<\"\\\"Maximal Degree in x: 6 Maximal Degree in y: 6\\\"\\n37 \
= mDIM\\n1 = nBLOCK\\n(10) = bLOCKsTRUCT\\n{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}\
\\n\"\>"], "Output",
 CellChangeTimes->{{3.904406908121396*^9, 3.904406931165242*^9}, {
   3.904406991874722*^9, 3.904407004105969*^9}, 3.904407149282452*^9, 
   3.904407282984881*^9, 3.904407466683079*^9, {3.904407746511462*^9, 
   3.904407771385768*^9}, 3.904407983866688*^9, {3.904408792150968*^9, 
   3.904408818940856*^9}, 3.904408873656019*^9, 3.9044091052760878`*^9, 
   3.9044092138977547`*^9, 3.904409252926037*^9, {3.9044095126925592`*^9, 
   3.904409546852013*^9}, 3.904409592586334*^9, 3.904409652798709*^9, {
   3.904409843253359*^9, 3.904409882852561*^9}, {3.9044099892058764`*^9, 
   3.904410030391638*^9}, {3.904410079216909*^9, 3.904410160287113*^9}, {
   3.904410772333023*^9, 3.904411033572613*^9}, {3.9044110720290833`*^9, 
   3.904411129405137*^9}, {3.904457079232276*^9, 3.904457172570071*^9}, {
   3.904457307619348*^9, 3.904457321618524*^9}, 3.90445739275616*^9, 
   3.904457664668785*^9, {3.9044577081893587`*^9, 3.904457730485598*^9}, 
   3.904723196269622*^9, {3.904723441859529*^9, 3.904723467903606*^9}, 
   3.905511130751749*^9, 3.9055111970424128`*^9, 3.905511291359952*^9, {
   3.9055113317066317`*^9, 3.905511355057785*^9}, {3.905511391374983*^9, 
   3.90551141681214*^9}, 3.90551144925453*^9, 3.905511489195812*^9, 
   3.905511526128482*^9, 3.9055115746315203`*^9, {3.9055116501863422`*^9, 
   3.90551165534479*^9}, {3.905514188161998*^9, 3.905514215691784*^9}, 
   3.905514317691133*^9, 3.905514349013921*^9, {3.905514413539641*^9, 
   3.9055144228275223`*^9}, 3.905514467172441*^9, 3.905514549803525*^9, {
   3.905514635611972*^9, 3.90551468053621*^9}, {3.90551475837294*^9, 
   3.905514770103087*^9}, {3.905514826874281*^9, 3.9055148429783916`*^9}, {
   3.905514899222734*^9, 3.905514920684432*^9}, 3.905514956400271*^9, 
   3.9055150988331003`*^9, {3.905515131526662*^9, 3.9055152072378893`*^9}},
 CellLabel->
  "Out[2113]=",ExpressionUUID->"30f51fc8-5fe0-4836-9ffe-b18c05d124cb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<sdpajob.dat\>\"", ",", "sdpahead", ",", "\"\<Text\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8926390794002857`*^9, 3.892639080020843*^9}, {
  3.8926406185346403`*^9, 3.892640628125845*^9}, {3.892648248667128*^9, 
  3.8926482907103157`*^9}},
 CellLabel->
  "In[2114]:=",ExpressionUUID->"9c4991e9-52e3-48f1-9602-e74fa39e7675"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "A", " ", "function", " ", "that", " ", "opens", " ", "a", " ", "file"}], 
    ",", " ", 
    RowBox[{
    "writes", " ", "a", " ", "string", " ", "into", " ", "it", " ", "and", 
     " ", "closes", " ", "the", " ", 
     RowBox[{"file", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"file_", ",", "string_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fptr", "=", 
       RowBox[{"OpenAppend", "[", "file", "]"}]}], ";", 
      RowBox[{"WriteString", "[", 
       RowBox[{"fptr", ",", "string"}], "]"}], ";", 
      RowBox[{"Close", "[", "fptr", "]"}]}], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8926483019657707`*^9, 3.892648302870432*^9}, 
   3.8926483341659393`*^9, {3.892648724009646*^9, 3.892648819970292*^9}, {
   3.905511162841927*^9, 3.9055111904646883`*^9}},
 CellLabel->
  "In[2115]:=",ExpressionUUID->"55a39cfd-4520-4546-96f7-6a166f129a23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Polynomials", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "P", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<\\n{\\n\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"Q", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"matrix", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{"DecimalForm", "[", 
         RowBox[{"N", "[", 
          RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"matrix", ",", 
         RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "matrix"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<}\\n\>\""}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "Redundancies", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "ker", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<\\n{\\n\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"ker", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{"DecimalForm", "[", 
         RowBox[{"N", "[", 
          RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"matrix", ",", 
         RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "matrix"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteAppend", "[", 
       RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<}\\n\>\""}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "Identity", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<\\n{\\n\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix", "=", 
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "v", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix", "=", 
     RowBox[{"ToString", "[", 
      RowBox[{"DecimalForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"matrix", ",", "DIGPREC"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix", "=", 
     RowBox[{"StringReplace", "[", 
      RowBox[{"matrix", ",", 
       RowBox[{"\"\<,\>\"", "->", "\"\<,\\n\>\""}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"matrix", ",", "\"\<\\n\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<sdpajob.dat\>\"", ",", "matrix"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WriteAppend", "[", 
     RowBox[{"\"\<sdpajob.dat\>\"", ",", "\"\<}\\n\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.892640654603744*^9, 3.89264066177608*^9}, {
   3.892640692321356*^9, 3.8926407335653267`*^9}, {3.892640853977354*^9, 
   3.892640931656489*^9}, {3.892640962672151*^9, 3.892640971456625*^9}, {
   3.892646028392562*^9, 3.892646103938223*^9}, {3.892646162801619*^9, 
   3.892646209006543*^9}, {3.8926462759815483`*^9, 3.8926463851764936`*^9}, {
   3.892646562993702*^9, 3.89264659016989*^9}, {3.892646628959405*^9, 
   3.892646687298935*^9}, {3.892646808808258*^9, 3.892646809115803*^9}, {
   3.8926472089334097`*^9, 3.892647277062504*^9}, {3.892647333730289*^9, 
   3.892647336887341*^9}, {3.892647534743973*^9, 3.89264754176943*^9}, {
   3.892647602820088*^9, 3.892647622285684*^9}, {3.892647854319145*^9, 
   3.892647869222108*^9}, {3.892647907959663*^9, 3.892647914732861*^9}, 
   3.892647972440254*^9, {3.892648130902954*^9, 3.89264819333068*^9}, {
   3.8926485023683767`*^9, 3.8926485282655573`*^9}, {3.892648579679682*^9, 
   3.892648586524888*^9}, {3.892648711635479*^9, 3.892648721877799*^9}, {
   3.892648811998151*^9, 3.8926488664201393`*^9}, {3.892648909140622*^9, 
   3.892648915045124*^9}, {3.892649179232854*^9, 3.892649221207593*^9}, {
   3.892649391202923*^9, 3.892649594412814*^9}, {3.8926496867653627`*^9, 
   3.8926497528039923`*^9}, {3.892649813555593*^9, 3.892649823859707*^9}, {
   3.892649879360674*^9, 3.892649905775057*^9}, {3.892649936631797*^9, 
   3.892650017439464*^9}, {3.892650097470953*^9, 3.892650117781438*^9}, {
   3.89265016021389*^9, 3.892650164869109*^9}, {3.892694052023307*^9, 
   3.892694102062025*^9}, 3.892714100847508*^9, {3.892729969687014*^9, 
   3.89273009162354*^9}, {3.892730131754871*^9, 3.892730137591854*^9}, {
   3.892730198058223*^9, 3.8927302559281*^9}, {3.8934706515105057`*^9, 
   3.893470651793836*^9}, {3.893734545412938*^9, 3.893734547124164*^9}, {
   3.893734649188921*^9, 3.893734662069632*^9}, {3.893735356354981*^9, 
   3.893735359714477*^9}, {3.893735433827791*^9, 3.893735477235999*^9}, {
   3.893735940112101*^9, 3.893735953985113*^9}, {3.8937360331431*^9, 
   3.893736034710805*^9}, {3.8938505927289267`*^9, 3.8938505946486263`*^9}, 
   3.893851354391965*^9, {3.8946003611135263`*^9, 3.894600426327408*^9}, 
   3.894600462767397*^9, {3.894600584236278*^9, 3.894600588570463*^9}, {
   3.894600638676592*^9, 3.894600639778042*^9}, {3.894684979606777*^9, 
   3.894684979654624*^9}, {3.895114308848487*^9, 3.895114309304205*^9}, 
   3.895114377568837*^9, {3.895114460099231*^9, 3.895114462785234*^9}, {
   3.895115011981019*^9, 3.89511501542889*^9}, {3.898308874129994*^9, 
   3.898308899739891*^9}, {3.898308999850513*^9, 3.89830902672577*^9}, {
   3.89830906354852*^9, 3.898309107037175*^9}, {3.898309213339913*^9, 
   3.898309272958267*^9}, {3.898309309654634*^9, 3.898309322465653*^9}, {
   3.904407165053567*^9, 3.904407221411318*^9}, {3.904407270119714*^9, 
   3.904407275948943*^9}, 3.904407741118758*^9, {3.904457202892943*^9, 
   3.9044572855465317`*^9}, {3.90445738387774*^9, 3.9044573859079103`*^9}, {
   3.9055112173295927`*^9, 3.9055112211949053`*^9}, 3.905514408983437*^9, {
   3.9118852627532663`*^9, 
   3.911885262780183*^9}},ExpressionUUID->"8d117add-60ac-4931-b67f-\
85e486bc5e2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Check Result", "Chapter",
 CellChangeTimes->{{3.89830800270551*^9, 3.8983080121169577`*^9}, {
  3.898308060825658*^9, 3.898308060969309*^9}, {3.8983083683313417`*^9, 
  3.898308368387609*^9}, {3.904407880422255*^9, 3.904407884912311*^9}, {
  3.904408788651156*^9, 
  3.904408788713072*^9}},ExpressionUUID->"ac976d59-bfd2-4bbe-a9c4-\
acf67ed0bf4d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "this", " ", "section", " ", "you", " ", "can", " ", "find", " ",
    "a", " ", "few", " ", "lines", " ", "of", " ", "codes", " ", "that", " ", 
   "can", " ", "be", " ", "used", " ", "to", " ", "check", " ", "the", " ", 
   "result", " ", "produced", " ", "by", " ", "SDPA"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9055154023030863`*^9, 
  3.905515419317912*^9}},ExpressionUUID->"81c7a653-b9de-4d5e-89c6-\
d6aaa5c8045a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "function", " ", "reformat", " ", "takes", " ", "the", " ", 
    "xvec", " ", "string", " ", "provided", " ", "by", " ", "SDPA", " ", 
    "and", " ", "converts", " ", "it", " ", "into", " ", "a", " ", "usefull", 
    " ", "form", " ", "for", " ", 
    RowBox[{"mathematica", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Reformat", "[", "s_", "]"}], ":=", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringReplace", "[", 
            RowBox[{"s", ",", 
             RowBox[{"\"\<e\>\"", "->", "\"\<*10^\>\""}]}], "]"}], "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "DIGPREC"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.898315844715632*^9, 3.898315844716159*^9}, {
  3.8983160952486973`*^9, 3.898316127288116*^9}, {3.904408092383988*^9, 
  3.90440810325016*^9}, {3.904457471480701*^9, 3.9044574831888657`*^9}, {
  3.905515421613646*^9, 
  3.905515447733824*^9}},ExpressionUUID->"195f3c4d-771c-47fb-9479-\
c695c670cb82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sol", "=", 
   RowBox[{
   "Reformat", "[", 
    "\"\<{-1.784952737599e+03,+3.020487002513e+01,-1.447470590348e+02,-3.\
579229175420e+02,+1.327081671943e+03,-1.531615985563e+03,+1.245440761998e+03,-\
2.165661807616e+01,+6.660775479893e+02,-1.018226211864e+03,+3.303971447048e+\
02,+3.615919905160e+02,-2.953166815498e+02,-1.087408833349e+03,-4.\
215239653674e+02,+6.632222109727e+02,-4.838193447864e+02,-3.002189470437e+02,+\
7.362554133754e+01,-3.896347028005e+02,-2.086390755253e+02,-3.580506743132e+\
02,+8.748267088679e+00,-6.742660809493e+01,-7.325482594938e+01,+1.\
736533358532e+02,+1.806690376462e+02,-8.980507683466e+01,-1.186101700352e+03,+\
2.219760664100e+02,-1.541791005848e+02,-5.117274463939e+01,-5.898740868149e+\
02,+5.701582691722e+02,+4.795872751342e+02,-6.049779587417e+02,-5.\
477163545263e+02}\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904407860032846*^9, 3.904407860034576*^9}, {
   3.904407890407898*^9, 3.904407914648059*^9}, {3.904408007477437*^9, 
   3.904408007735154*^9}, {3.9044088546223392`*^9, 3.904408856705183*^9}, {
   3.9044089657286863`*^9, 3.904408968832403*^9}, 3.9044090682628403`*^9, 
   3.90440914745595*^9, {3.904457437564084*^9, 3.904457439782806*^9}, 
   3.904457757258903*^9, {3.9055148786988077`*^9, 3.905514881299457*^9}, 
   3.905514943398386*^9, 3.905515246270146*^9},
 CellLabel->
  "In[2133]:=",ExpressionUUID->"3e0f0ea3-69f5-45a2-a2ce-072703787a03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "solution", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"solmat", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sol", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Q", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "P", "]"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sol", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Length", "[", "P", "]"}], "+", "i"}], "]"}], "]"}], 
        RowBox[{"ker", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "ker", "]"}]}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.904407917624433*^9, 3.9044079762738647`*^9}, {
  3.904408009425149*^9, 3.904408037724106*^9}, {3.904408110246923*^9, 
  3.9044081463841257`*^9}, {3.90445745725946*^9, 3.904457462468122*^9}, {
  3.9044575001264267`*^9, 3.904457547820342*^9}, {3.904457583825276*^9, 
  3.9044575864490023`*^9}, {3.905515451061325*^9, 
  3.9055154577378473`*^9}},ExpressionUUID->"1ef3ebc1-c80a-4f9a-8249-\
f3782ddfc2f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solmat", "//", "PositiveSemidefiniteMatrixQ"}], 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "solution", " ", "matrix", " ", 
    "is", " ", "positive", " ", "semi", " ", "definite"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solmat", "//", "N"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"SOScomb", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"v", ".", "solmat", ".", "v"}], "//", "Simplify"}], "//", 
    "N"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "Polynomial", " ", "corresponding", " ", "to", " ", "the", 
    " ", "solution", " ", "matrix"}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.904408126351356*^9, 3.904408201407928*^9}, {
  3.9044575961765127`*^9, 3.904457616819788*^9}, {3.9055154595804377`*^9, 
  3.905515493827527*^9}},
 CellLabel->
  "In[2140]:=",ExpressionUUID->"f96591dc-6ed9-4f93-8290-e8cec4cf5088"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.904408133121376*^9, 3.904408202098834*^9}, {
   3.904408792243635*^9, 3.904408819160734*^9}, {3.904408860472246*^9, 
   3.904408873813859*^9}, 3.9044089718885193`*^9, 3.9044090710095463`*^9, 
   3.904409105405447*^9, 3.904409150446335*^9, 3.9044092140359573`*^9, 
   3.9044092530895348`*^9, {3.9044095128172817`*^9, 3.9044095469407673`*^9}, {
   3.9044099893018723`*^9, 3.9044100305053043`*^9}, {3.904410079311508*^9, 
   3.904410160391409*^9}, {3.90441077246284*^9, 3.904411033945299*^9}, 
   3.904411129874473*^9, 3.904457553057473*^9, {3.904457589087244*^9, 
   3.9044576172719*^9}, 3.904457664758799*^9, {3.904457708318552*^9, 
   3.9044577597925158`*^9}, 3.904723196595909*^9, 3.9055111309964113`*^9, 
   3.905511197306566*^9, {3.905511291719132*^9, 3.9055113553602133`*^9}, {
   3.905511391665238*^9, 3.9055114171326427`*^9}, 3.9055114495461082`*^9, 
   3.90551148950355*^9, 3.905511526414268*^9, 3.905511574931484*^9, {
   3.905511650344468*^9, 3.9055116554441347`*^9}, {3.905514188255857*^9, 
   3.905514215796682*^9}, 3.905514317841799*^9, 3.905514349162225*^9, {
   3.9055144136712437`*^9, 3.905514422945943*^9}, 3.9055144672967*^9, 
   3.905514549906519*^9, {3.9055146357078*^9, 3.9055146806319532`*^9}, {
   3.9055147585105867`*^9, 3.9055147702266273`*^9}, {3.905514826970972*^9, 
   3.905514843073127*^9}, {3.905514884769408*^9, 3.905514956541057*^9}, 
   3.9055150989776487`*^9, {3.905515131677074*^9, 3.905515207518355*^9}, 
   3.905515259078583*^9, 3.905515494480874*^9},
 CellLabel->
  "Out[2140]=",ExpressionUUID->"309dab07-c117-4df2-963a-77a4ea5b93b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2057.0444253691503`", 
      RowBox[{"-", "189.4332073994892`"}], 
      RowBox[{"-", "1018.226211864`"}], "330.39714470480004`", 
      RowBox[{"-", "1118.676981549446`"}], "361.591990516`", 
      RowBox[{"-", "295.3166815498`"}], 
      RowBox[{"-", "1087.408833349`"}], 
      RowBox[{"-", "421.52396536739997`"}], "663.2222109727`"},
     {
      RowBox[{"-", "189.4332073994892`"}], "1336.4265976805402`", 
      "168.20300947545132`", 
      RowBox[{"-", "483.81934478639994`"}], "183.42467837166953`", 
      RowBox[{"-", "300.2189470437`"}], "73.62554133754`", 
      RowBox[{"-", "389.6347028005`"}], 
      RowBox[{"-", "208.6390755253`"}], 
      RowBox[{"-", "358.05067431320003`"}]},
     {
      RowBox[{"-", "1018.226211864`"}], "168.20300947545132`", 
      "2633.425479570922`", 
      RowBox[{"-", "398.82753651579935`"}], "104.59220039281735`", 
      "8.748267088679`", 
      RowBox[{"-", "67.42660809493`"}], 
      RowBox[{"-", "73.25482594938`"}], "173.6533358532`", 
      "180.6690376462`"},
     {"330.39714470480004`", 
      RowBox[{"-", "483.81934478639994`"}], 
      RowBox[{"-", "398.82753651579935`"}], "2425.5691410322115`", 
      "49.616691785351776`", 
      RowBox[{"-", "191.0070633894007`"}], 
      RowBox[{"-", "434.5588046143921`"}], 
      RowBox[{"-", "89.80507683466`"}], 
      RowBox[{"-", "1186.101700352`"}], "221.97606641`"},
     {
      RowBox[{"-", "1118.676981549446`"}], "183.42467837166953`", 
      "104.59220039281735`", "49.616691785351776`", "2295.387589216408`", 
      RowBox[{"-", "835.4846791497575`"}], 
      RowBox[{"-", "154.1791005848`"}], "1401.4869774335807`", 
      RowBox[{"-", "51.172744639390004`"}], 
      RowBox[{"-", "589.8740868149`"}]},
     {"361.591990516`", 
      RowBox[{"-", "300.2189470437`"}], "8.748267088679`", 
      RowBox[{"-", "191.0070633894007`"}], 
      RowBox[{"-", "835.4846791497575`"}], "2428.786068478033`", 
      RowBox[{"-", "93.09992517359598`"}], 
      RowBox[{"-", "394.3788879439179`"}], "570.1582691722`", 
      "479.5872751342`"},
     {
      RowBox[{"-", "295.3166815498`"}], "73.62554133754`", 
      RowBox[{"-", "67.42660809493`"}], 
      RowBox[{"-", "434.5588046143921`"}], 
      RowBox[{"-", "154.1791005848`"}], 
      RowBox[{"-", "93.09992517359598`"}], "1864.0274261198651`", 
      "443.1620709902553`", "276.67641051096473`", 
      RowBox[{"-", "604.9779587417`"}]},
     {
      RowBox[{"-", "1087.408833349`"}], 
      RowBox[{"-", "389.6347028005`"}], 
      RowBox[{"-", "73.25482594938`"}], 
      RowBox[{"-", "89.80507683466`"}], "1401.4869774335807`", 
      RowBox[{"-", "394.3788879439179`"}], "443.1620709902553`", 
      "3190.5291792708463`", "540.1803143888193`", "24.25075092838088`"},
     {
      RowBox[{"-", "421.52396536739997`"}], 
      RowBox[{"-", "208.6390755253`"}], "173.6533358532`", 
      RowBox[{"-", "1186.101700352`"}], 
      RowBox[{"-", "51.172744639390004`"}], "570.1582691722`", 
      "276.67641051096473`", "540.1803143888193`", "2509.2626265979065`", 
      RowBox[{"-", "73.39722047606517`"}]},
     {"663.2222109727`", 
      RowBox[{"-", "358.05067431320003`"}], "180.6690376462`", 
      "221.97606641`", 
      RowBox[{"-", "589.8740868149`"}], "479.5872751342`", 
      RowBox[{"-", "604.9779587417`"}], "24.25075092838088`", 
      RowBox[{"-", "73.39722047606517`"}], "2145.227335958254`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.904408133121376*^9, 3.904408202098834*^9}, {
   3.904408792243635*^9, 3.904408819160734*^9}, {3.904408860472246*^9, 
   3.904408873813859*^9}, 3.9044089718885193`*^9, 3.9044090710095463`*^9, 
   3.904409105405447*^9, 3.904409150446335*^9, 3.9044092140359573`*^9, 
   3.9044092530895348`*^9, {3.9044095128172817`*^9, 3.9044095469407673`*^9}, {
   3.9044099893018723`*^9, 3.9044100305053043`*^9}, {3.904410079311508*^9, 
   3.904410160391409*^9}, {3.90441077246284*^9, 3.904411033945299*^9}, 
   3.904411129874473*^9, 3.904457553057473*^9, {3.904457589087244*^9, 
   3.9044576172719*^9}, 3.904457664758799*^9, {3.904457708318552*^9, 
   3.9044577597925158`*^9}, 3.904723196595909*^9, 3.9055111309964113`*^9, 
   3.905511197306566*^9, {3.905511291719132*^9, 3.9055113553602133`*^9}, {
   3.905511391665238*^9, 3.9055114171326427`*^9}, 3.9055114495461082`*^9, 
   3.90551148950355*^9, 3.905511526414268*^9, 3.905511574931484*^9, {
   3.905511650344468*^9, 3.9055116554441347`*^9}, {3.905514188255857*^9, 
   3.905514215796682*^9}, 3.905514317841799*^9, 3.905514349162225*^9, {
   3.9055144136712437`*^9, 3.905514422945943*^9}, 3.9055144672967*^9, 
   3.905514549906519*^9, {3.9055146357078*^9, 3.9055146806319532`*^9}, {
   3.9055147585105867`*^9, 3.9055147702266273`*^9}, {3.905514826970972*^9, 
   3.905514843073127*^9}, {3.905514884769408*^9, 3.905514956541057*^9}, 
   3.9055150989776487`*^9, {3.905515131677074*^9, 3.905515207518355*^9}, 
   3.905515259078583*^9, 3.905515494506113*^9},
 CellLabel->
  "Out[2141]//MatrixForm=",ExpressionUUID->"56517a8b-3c94-41c4-82b6-\
2e8fd4c5c4e6"],

Cell[BoxData[
 RowBox[{"2057.0444253691503`", "\[VeryThinSpace]", "+", 
  RowBox[{"2425.5691410322115`", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "797.6550730315987`"}], "-", 
     RowBox[{"869.1176092287842`", " ", "y"}]}], ")"}]}], "-", 
  RowBox[{"2237.353963098892`", " ", "y"}], "+", 
  RowBox[{"120.56992251840802`", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"4129.418376812561`", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"2010.781005641046`", " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"48.50150185676176`", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"2145.227335958254`", " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1665.786789998122`", "\[VeryThinSpace]", "-", 
     RowBox[{"516.8673429686614`", " ", "y"}], "-", 
     RowBox[{"508.175974584135`", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"997.2003083605027`", "\[VeryThinSpace]", "+", 
     RowBox[{"263.98100042314155`", " ", "y"}], "-", 
     RowBox[{"18.503332310111972`", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"997.3049538419294`", " ", 
      SuperscriptBox["y", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "700.0258260474598`"}], "-", 
     RowBox[{"981.8868564013653`", " ", "y"}], "+", 
     RowBox[{"1556.6400643590728`", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"2387.9787556173105`", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"1299.3067091145062`", " ", 
      SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "378.8664147989784`"}], "+", 
     RowBox[{"1090.033337775339`", " ", "y"}], "-", 
     RowBox[{"3293.286694635315`", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"1607.2046137930158`", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"2039.5351790460386`", " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"146.79444095213034`", " ", 
      SuperscriptBox["y", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.904408133121376*^9, 3.904408202098834*^9}, {
   3.904408792243635*^9, 3.904408819160734*^9}, {3.904408860472246*^9, 
   3.904408873813859*^9}, 3.9044089718885193`*^9, 3.9044090710095463`*^9, 
   3.904409105405447*^9, 3.904409150446335*^9, 3.9044092140359573`*^9, 
   3.9044092530895348`*^9, {3.9044095128172817`*^9, 3.9044095469407673`*^9}, {
   3.9044099893018723`*^9, 3.9044100305053043`*^9}, {3.904410079311508*^9, 
   3.904410160391409*^9}, {3.90441077246284*^9, 3.904411033945299*^9}, 
   3.904411129874473*^9, 3.904457553057473*^9, {3.904457589087244*^9, 
   3.9044576172719*^9}, 3.904457664758799*^9, {3.904457708318552*^9, 
   3.9044577597925158`*^9}, 3.904723196595909*^9, 3.9055111309964113`*^9, 
   3.905511197306566*^9, {3.905511291719132*^9, 3.9055113553602133`*^9}, {
   3.905511391665238*^9, 3.9055114171326427`*^9}, 3.9055114495461082`*^9, 
   3.90551148950355*^9, 3.905511526414268*^9, 3.905511574931484*^9, {
   3.905511650344468*^9, 3.9055116554441347`*^9}, {3.905514188255857*^9, 
   3.905514215796682*^9}, 3.905514317841799*^9, 3.905514349162225*^9, {
   3.9055144136712437`*^9, 3.905514422945943*^9}, 3.9055144672967*^9, 
   3.905514549906519*^9, {3.9055146357078*^9, 3.9055146806319532`*^9}, {
   3.9055147585105867`*^9, 3.9055147702266273`*^9}, {3.905514826970972*^9, 
   3.905514843073127*^9}, {3.905514884769408*^9, 3.905514956541057*^9}, 
   3.9055150989776487`*^9, {3.905515131677074*^9, 3.905515207518355*^9}, 
   3.905515259078583*^9, 3.9055154945203857`*^9},
 CellLabel->
  "Out[2142]=",ExpressionUUID->"49cf6104-a7dd-4f0e-ad6d-a383fcb65d41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Minimize", "[", 
   RowBox[{"SOScomb", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "minimum", " ", "of", " ", "the", 
    " ", "polynomial", " ", "is", " ", "positive"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.904409155490357*^9, 3.904409158164336*^9}, {
  3.9044576225014133`*^9, 3.904457635956509*^9}, {3.905515500257258*^9, 
  3.905515514635563*^9}},ExpressionUUID->"00f7609d-0483-4eef-aa9e-\
2c917e2055fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1298.4215778943064`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.42709751273175217`"}], ",", 
     RowBox[{"y", "\[Rule]", "0.3965739178044947`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.904409158333858*^9, 3.9044092141337*^9, 3.904409253183548*^9, {
   3.904409512918963*^9, 3.904409547017816*^9}, {3.904409989387477*^9, 
   3.904410030594386*^9}, {3.904410079415391*^9, 3.904410160482119*^9}, {
   3.904410772607237*^9, 3.904411028639127*^9}, 3.9044110587269487`*^9, 
   3.904411141879654*^9, 3.90445755460912*^9, {3.904457622925043*^9, 
   3.9044576660456877`*^9}, {3.90445770962318*^9, 3.9044577599615383`*^9}, 
   3.904723198764532*^9, 3.905511132451988*^9, 3.905511198401968*^9, {
   3.9055112927324867`*^9, 3.905511355546563*^9}, {3.9055113928516493`*^9, 
   3.905511418270555*^9}, 3.90551145061686*^9, 3.905511490556439*^9, 
   3.9055115266025953`*^9, 3.905511575956172*^9, {3.905511651222937*^9, 
   3.905511656306056*^9}, {3.905514189261662*^9, 3.9055142158638983`*^9}, 
   3.9055143187098827`*^9, 3.905514350044705*^9, {3.9055144145587177`*^9, 
   3.905514423809972*^9}, 3.905514468252018*^9, 3.90551455087667*^9, {
   3.9055146366645107`*^9, 3.905514680698947*^9}, {3.905514759469595*^9, 
   3.9055147711246367`*^9}, {3.905514827943007*^9, 3.905514844058612*^9}, {
   3.905514884841901*^9, 3.905514957490847*^9}, 3.9055150999567013`*^9, {
   3.905515131767618*^9, 3.905515197735429*^9}, {3.9055152574508867`*^9, 
   3.9055152591815968`*^9}},
 CellLabel->
  "Out[2138]=",ExpressionUUID->"a3f6c92d-5f60-4905-8ee7-063e32301e0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindInstance", "[", 
   RowBox[{
    RowBox[{"SOScomb", "<", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Alternatively", ",", " ", 
    RowBox[{
    "verify", " ", "that", " ", "mathematica", " ", "cannot", " ", "find", 
     " ", "a", " ", "negative", " ", "value", " ", "of", " ", "the", " ", 
     "polynomial"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.904457640876397*^9, 3.904457645598837*^9}, {
  3.905515516256036*^9, 
  3.905515541007134*^9}},ExpressionUUID->"9b4e484f-1b96-41e9-8b60-\
9073d6f7d513"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.904457646026032*^9, 3.904457666098255*^9}, {
   3.904457709674027*^9, 3.904457760152603*^9}, 3.904723198883741*^9, 
   3.9055111325604753`*^9, 3.905511198442522*^9, {3.9055112927836733`*^9, 
   3.905511355595986*^9}, {3.905511392910817*^9, 3.905511418354247*^9}, 
   3.9055114506624413`*^9, 3.905511490616737*^9, 3.905511526622634*^9, 
   3.905511576005404*^9, {3.90551165131044*^9, 3.905511656349967*^9}, {
   3.905514189334553*^9, 3.9055142158872223`*^9}, 3.9055143187661467`*^9, 
   3.905514350097157*^9, {3.905514414606797*^9, 3.905514423860774*^9}, 
   3.905514468306191*^9, 3.9055145509346123`*^9, {3.90551463671544*^9, 
   3.9055146807432823`*^9}, {3.905514759519944*^9, 3.905514771181979*^9}, {
   3.905514828011428*^9, 3.90551484411135*^9}, {3.905514884866634*^9, 
   3.905514957544911*^9}, 3.90551510002219*^9, {3.9055151317950687`*^9, 
   3.905515197799436*^9}, 3.905515259492375*^9},
 CellLabel->
  "Out[2139]=",ExpressionUUID->"059a8d5f-c952-4063-8d78-5aedf11e9812"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1384.5, 762.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"741efde5-522d-4b2a-be7a-788ab86070bf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 253, 4, 74, "Title",ExpressionUUID->"56dda5f8-19d3-4fee-bf34-579cbc981228"],
Cell[836, 28, 647, 12, 22, "Input",ExpressionUUID->"86a3e292-c56a-4150-93cc-e4acdf22db9b"],
Cell[CellGroupData[{
Cell[1508, 44, 155, 3, 52, "Chapter",ExpressionUUID->"bc695f0e-ce7f-4970-9c73-78424371bd87"],
Cell[1666, 49, 2337, 48, 41, "Input",ExpressionUUID->"e52a6674-b412-42fe-a9de-9846e17c5079"]
}, Closed]],
Cell[CellGroupData[{
Cell[4040, 102, 167, 3, 45, "Chapter",ExpressionUUID->"2b832bf9-923b-4985-99e7-6901648ddfa7"],
Cell[4210, 107, 995, 32, 39, "Input",ExpressionUUID->"8d545fa9-f4c7-4ec3-9b7d-38da431e02aa"],
Cell[5208, 141, 424, 10, 22, "Input",ExpressionUUID->"03f832f9-8b35-4ecf-a20a-ba17eca58238"],
Cell[5635, 153, 1277, 29, 22, "Input",ExpressionUUID->"d739fa1a-9be4-4afe-89f3-84ed7066d3ee"],
Cell[6915, 184, 1238, 36, 24, "Input",ExpressionUUID->"598c14d9-e79a-442c-8234-bc32c9e59cb4"],
Cell[8156, 222, 497, 10, 22, "Input",ExpressionUUID->"0b1be519-8a28-44b4-a0d5-eb62699d3264"],
Cell[8656, 234, 3838, 100, 151, "Input",ExpressionUUID->"4850461a-973a-49c3-977a-8e76c83feaa9"],
Cell[12497, 336, 2850, 71, 135, "Input",ExpressionUUID->"d4282c68-5700-407c-8475-779bfae9dfbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15384, 412, 700, 10, 52, "Chapter",ExpressionUUID->"b9c240b3-bfc7-4af7-80cc-a6cec3a25209"],
Cell[CellGroupData[{
Cell[16109, 426, 5214, 95, 103, "Input",ExpressionUUID->"7342303f-9c9f-4584-9843-e3d5f523e1a2"],
Cell[21326, 523, 2155, 30, 106, "Output",ExpressionUUID->"30f51fc8-5fe0-4836-9ffe-b18c05d124cb"]
}, Open  ]],
Cell[23496, 556, 405, 9, 22, "Input",ExpressionUUID->"9c4991e9-52e3-48f1-9602-e74fa39e7675"],
Cell[23904, 567, 1016, 26, 39, "Input",ExpressionUUID->"55a39cfd-4520-4546-96f7-6a166f129a23"],
Cell[24923, 595, 7405, 155, 453, "Input",ExpressionUUID->"8d117add-60ac-4931-b67f-85e486bc5e2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32365, 755, 356, 6, 52, "Chapter",ExpressionUUID->"ac976d59-bfd2-4bbe-a9c4-acf67ed0bf4d"],
Cell[32724, 763, 477, 9, 23, "Input",ExpressionUUID->"81c7a653-b9de-4d5e-89c6-d6aaa5c8045a"],
Cell[33204, 774, 1273, 31, 40, "Input",ExpressionUUID->"195f3c4d-771c-47fb-9479-c695c670cb82"],
Cell[34480, 807, 1449, 24, 103, "Input",ExpressionUUID->"3e0f0ea3-69f5-45a2-a2ce-072703787a03"],
Cell[35932, 833, 1411, 38, 40, "Input",ExpressionUUID->"1ef3ebc1-c80a-4f9a-8249-f3782ddfc2f7"],
Cell[CellGroupData[{
Cell[37368, 875, 969, 26, 72, "Input",ExpressionUUID->"f96591dc-6ed9-4f93-8290-e8cec4cf5088"],
Cell[38340, 903, 1625, 23, 25, "Output",ExpressionUUID->"309dab07-c117-4df2-963a-77a4ea5b93b8"],
Cell[39968, 928, 5439, 110, 161, "Output",ExpressionUUID->"56517a8b-3c94-41c4-82b6-2e8fd4c5c4e6"],
Cell[45410, 1040, 3906, 84, 46, "Output",ExpressionUUID->"49cf6104-a7dd-4f0e-ad6d-a383fcb65d41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49353, 1129, 547, 13, 23, "Input",ExpressionUUID->"00f7609d-0483-4eef-aa9e-2c917e2055fe"],
Cell[49903, 1144, 1619, 28, 25, "Output",ExpressionUUID->"a3f6c92d-5f60-4905-8ee7-063e32301e0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51559, 1177, 616, 16, 23, "Input",ExpressionUUID->"9b4e484f-1b96-41e9-8b60-9073d6f7d513"],
Cell[52178, 1195, 1047, 16, 25, "Output",ExpressionUUID->"059a8d5f-c952-4063-8d78-5aedf11e9812"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


